Randomized Local Model Order Reduction

In this paper we propose local approximation spaces for localized model order reduction procedures such as domain decomposition and multiscale methods. Those spaces are constructed from local solutions of the partial differential equation (PDE) with random boundary conditions, yield an approximation that converges provably at a nearly optimal rate, and can be generated at close to optimal computational complexity. In many localized model order reduction approaches like the generalized finite element method, static condensation procedures, and the multiscale finite element method local approximation spaces can be constructed by approximating the range of a suitably defined transfer operator that acts on the space of local solutions of the PDE. Optimal local approximation spaces that yield in general an exponentially convergent approximation are given by the left singular vectors of this transfer operator [I. Babu\v{s}ka and R. Lipton 2011, K. Smetana and A. T. Patera 2016]. However, the direct calculation of these singular vectors is computationally very expensive. In this paper, we propose an adaptive randomized algorithm based on methods from randomized linear algebra [N. Halko et al. 2011], which constructs a local reduced space approximating the range of the transfer operator and thus the optimal local approximation spaces. The adaptive algorithm relies on a probabilistic a posteriori error estimator for which we prove that it is both efficient and reliable with high probability. Several numerical experiments confirm the theoretical findings.

==> anc/randomized_lmor/4_1/algorithms.py <==
import numpy as np
import scipy.sparse.linalg

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat

def testlimit(failure_tolerance, dim_S, dim_R, num_testvecs, target_error, lambda_min):
    """
    failure_tolerance:  maximum probability for failure of algorithm
    dim_S: dimension of source space
    dim_R: dimension of range space
    num_testvecs: number of test vectors used
    target_error: desired maximal norm of tested operator
    lambda_min: smallest eigenvalue of matrix of inner product in source space
    """
    return scipy.special.erfinv( (failure_tolerance / min(dim_S, dim_R))**(1./num_testvecs)) * target_error * np.sqrt(2. * lambda_min)


def operator_svd(Top, source_inner, range_inner):
    sfac = scipy.sparse.linalg.factorized(source_inner)
    Tadj = sfac(Top.T.dot(range_inner.todense()))
    blockmat = [[None, Tadj], [Top, None]]
    fullblockmat = scipy.sparse.bmat(blockmat).tocsc()
    w,v = np.linalg.eig(fullblockmat.todense())
    return np.abs(w[::2]), v[:source_inner.shape[0],::2], v[source_inner.shape[0]:, ::2]

def operator_svd2(Top, source_inner, range_inner):
    mat_left = Top.T.dot(range_inner.dot(Top))
    mat_right = source_inner.todense()
    eigvals = scipy.linalg.eigvals(mat_left, mat_right)
    eigvals = np.sqrt(np.abs(eigvals.real))
    eigvals[::-1].sort()
    import pdb
    #pdb.set_trace()
    return eigvals, None, None

def gram_schmidt(basis, inner, start):
    assert len(basis.shape) == 2
    for i in range(start, basis.shape[1]):
        oldnorm = np.float("inf")
        newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))
        while newnorm < 0.9 * oldnorm:
            oldnorm = newnorm
            for j in range(i):
                basis[:,i] -= basis[:,j] * basis[:,j].T.dot(inner.dot(basis[:,i]))
            newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))

        basis[:,i] *= 1./newnorm

def range_generation(top, range_inner, source_inner, max_size=13, num_testvecs=10):
    testvecs = top.dot(scipy.random.normal(size=(top.shape[1],num_testvecs)))

    basis = np.zeros((range_inner.shape[0],0))
    remains = np.copy(top)
    opnorms = []
    testvecnorms = []
    for i in range(max_size):
        inners = remains.T.dot(range_inner.dot(remains))
        opnorm = np.sqrt(np.max(scipy.linalg.eigvalsh(inners, source_inner.todense())))
        opnorms.append(opnorm)
        testvec_norms = np.sqrt(np.diag(testvecs.T.dot(range_inner.dot(testvecs))))
        assert len(testvec_norms.shape) == 1
        testvecnorms.append(testvec_norms)

        # basis extension
        oldbasissize = basis.shape[1]
        basis = np.hstack((basis,top.dot(scipy.random.normal(size=(top.shape[1],1)))))
        gram_schmidt(basis, range_inner, oldbasissize)

        remains -= basis.dot(basis.T.dot(range_inner.dot(remains)))
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return opnorms, testvecnorms


def adaptive_range_generation(t_operator, range_inner, source_inner, num_testvecs, target_error):
    """
    @param t_operator   operator to approximate image of, given as numpy matrix
    @param range_inner  inner product in range space, given as numpy matrix
    @param source_inner inner product in source space, given as numpy matrix
    @param num_testvecs number of test vectors to use
    """
    testvecs = t_operator.dot(scipy.random.normal(size=(t_operator.shape[1],num_testvecs)))

    basis = np.zeros((range_inner.shape[0],0))
    xi = testlimit(target_error, num_testvecs)
    xi = testlimit(
        failure_tolerance=1e-15, 
        dim_S=t_operator.shape[1], 
        dim_R=t_operator.shape[0],
        num_testvecs=num_testvecs,
        target_error=target_error,
        lambda_min=1e99 # todo
        )
    while np.sqrt(np.max(testvecs.T.dot(range_inner.dot(testvecs)))) > xi:
        basis = np.hstack((basis,t_operator.dot(scipy.random.normal(size=(t_operator.shape[1],1)))))
        gram_schmidt(basis, range_inner, basis.shape[1]-1)
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return basis



==> anc/randomized_lmor/4_1/assembly.py <==
import numpy as np
import scipy.sparse

elementmatrix = np.array(
[
[ 2./3., -1./6., -1./6., -1./3.],
[-1./6.,  2./3., -1./3., -1./6.],
[-1./6., -1./3.,  2./3., -1./6.],
[-1./3., -1./6., -1./6.,  2./3.]
]
)

def elementmatrix_l2_1d(h):
    return h*np.array([[1./3., 1./6.], [1./6., 1./3.]])

def assembly_l2_1d(n, h):
    """assembly of l2 inner product in 1d"""
    ndofs = n+1
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    elementmatrix1d = elementmatrix_l2_1d(h)
    for elem in range(n):
        globaldofs = (elem, elem+1)
        for ldof1 in range(2):
            for ldof2 in range(2):
                mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix1d[ldof1,ldof2]

    return mtx.tocsc()

def assembly(nx, ny):
    """
    nx elements times ny elements, 
    (nx+1) times (ny+1) unknowns
    """
    ndofs = (nx+1) * (ny+1)
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    for xelem in range(nx):
        for yelem in range(ny):
            globaldofs = (
                xelem + 0 + (yelem + 0) * (nx+1),
                xelem + 1 + (yelem + 0) * (nx+1),
                xelem + 0 + (yelem + 1) * (nx+1),
                xelem + 1 + (yelem + 1) * (nx+1)
                )
            for ldof1 in range(4):
                for ldof2 in range(4):
                    mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix[ldof1,ldof2]

    return mtx.tocsc()




==> anc/randomized_lmor/4_1/experiment_h_algo_convergence.py <==
"""
This file runs the randomized range generation code and
writes the results to a pickle file
"""

import sys
import numpy as np
import scipy
from transferoperator import transferoperator_interfaces
from algorithms import range_generation
import pickle

samples = 10000
num_testvecs = 100

result = {}
for refine in [1,2,4,8,16]:
    result[refine] = {}
    nx = 20*refine
    ny = 20*refine
    operatornorms = []
    testvecnorms = []
    (top, source_inner, range_inner) = transferoperator_interfaces(nx, ny)
    for i in range(samples):
        if i%10 == 0:
          sys.stdout.write(".")
          sys.stdout.flush()
        opnorms, tvnorms = range_generation(top, range_inner, source_inner, num_testvecs=num_testvecs)
        operatornorms.append(opnorms)
        testvecnorms.append(tvnorms)

    sys.stdout.write("\n")
    result[refine]["operatornorms"] = np.array(operatornorms)
    result[refine]["testvecnorms"] = np.array(testvecnorms)
    # testvecnorms has three dimensions:
    # 1. sample, 2. basis size 3. testvecnum
    result[refine]["lambdamin"] = np.min(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM"))
    result[refine]["dim_source"] = source_inner.shape[0]
    result[refine]["dim_range"] = range_inner.shape[0]
    

pickle.dump(result, open("experiment_h_algo_convergence_result.pickle","w"))




==> anc/randomized_lmor/4_1/experiment_h_svddecay.py <==
"""
This experiment compares the decay of the 
singular values of the transfer operator with the
values predicted by analysis
"""

import numpy as np
import scipy.sparse
import pickle
from transferoperator import transferoperator_interfaces
from algorithms import operator_svd
import matplotlib.pyplot as plt

plt.xlim([0,19])
plt.ylim([1e-20,1])
plt.yscale("log")

result = {}
result["source_condition"] = {}
result["range_condition"] = {}
result["sval"] = {}
result["lambdamin"] = {}
result["lambdamax"] = {}
for refine in [1,2,4,8,16]:
    nx = 20*refine
    ny = 20*refine
    (top, source_inner, range_inner) = transferoperator_interfaces(nx, ny)
    s,_,_ = operator_svd(top, source_inner, range_inner)
    plt.plot(s,"o-", label="h={}".format(1./ny))
    result["sval"][refine] = s
    leigenvalues = scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="LM")
    seigenvalues = scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")
    print leigenvalues, seigenvalues
    result["source_condition"][refine] = (np.min(seigenvalues), np.max(leigenvalues))
    result["range_condition"][refine] = (np.min(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="SM")), 
                                         np.max(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="LM")))
    result["lambdamin"][refine] = np.min(seigenvalues)
    result["lambdamax"][refine] = np.max(leigenvalues)
    print("eigenvalues are {}".format(result["source_condition"][refine]))

pickle.dump(result, open("experiment_h_svddecay.pickle","w"))

analytical = 0.5*np.cosh(np.array(range(14)) * np.pi * 0.5)**(-2)
plt.plot(np.sqrt(analytical), "--", label="analytical")
plt.legend()
#plt.show()

for refine in [1,2,4,8,16]:
    open("experiment_h_svddecay_{}.dat".format(refine), "w").writelines(
        ["{} {}\n".format(i,e) for i,e in enumerate(result["sval"][refine])]
        )


==> anc/randomized_lmor/4_1/experiment_twosquares_algo_convergence.py <==
"""
This file runs the randomized range generation code and
writes the results to a pickle file
"""

import sys
import numpy as np
import scipy
from transferoperator import transferoperator_interfaces
from algorithms import range_generation
import pickle

samples = 100000
num_testvecs = 100

result = {}
for refine in [1,2,4,8]:
    result[refine] = {}
    nx = 40*refine
    ny = 20*refine
    operatornorms = []
    testvecnorms = []
    (top, source_inner, range_inner) = transferoperator_interfaces(nx, ny)
    for i in range(samples):
        if i%10 == 0:
          sys.stdout.write(".")
          sys.stdout.flush()
        opnorms, tvnorms = range_generation(top, range_inner, source_inner, num_testvecs=num_testvecs)
        operatornorms.append(opnorms)
        testvecnorms.append(tvnorms)

    sys.stdout.write("\n")
    result[refine]["operatornorms"] = np.array(operatornorms)
    result[refine]["testvecnorms"] = np.array(testvecnorms)
    # testvecnorms has three dimensions:
    # 1. sample, 2. basis size 3. testvecnum
    result[refine]["lambdamin"] = np.min(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")).real
    result[refine]["lambdamax"] = np.max(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="LM")).real
    result[refine]["dim_source"] = source_inner.shape[0]
    result[refine]["dim_range"] = range_inner.shape[0]
    

pickle.dump(result, open("experiment_twosquares_algo_convergence_result.pickle","w"))




==> anc/randomized_lmor/4_1/experiment_twosquares_images.py <==
"""
This experiment compares the decay of the 
singular values of the transfer operator with the
values predicted by analysis
"""

import numpy as np
import scipy.sparse
import pickle
from transferoperator import transferoperator_interfaces
from algorithms import operator_svd
import matplotlib.pyplot as plt
from algorithms import gram_schmidt

refine = 8
nx = 40*refine
ny = 20*refine
(top, source_inner, range_inner) = transferoperator_interfaces(nx, ny)
_, _, omodes = operator_svd(top, source_inner, range_inner)
omodes = np.array(omodes).real[:,:5]

scipy.random.seed(42)
modes = top.dot(scipy.random.normal(size=(top.shape[1], 5)))
gram_schmidt(modes, range_inner, 0)
gram_schmidt(omodes, range_inner, 0)

for i in range(modes.shape[1]):
    plt.plot(np.arange(ny+1) /float(ny), modes[:,i], label=str(i))

plt.legend()
plt.show()

for i in range(min(omodes.shape[1],5)):
    plt.plot(np.arange(ny+1) /float(ny), omodes[:,i], label=str(i))

plt.legend()
plt.show()

open("modes.dat", "w").writelines([" ".join(map(str,modes[i,:])) + "\n" for i in range(modes.shape[0])])
open("omodes.dat", "w").writelines([" ".join(map(str,omodes[i,:])) + "\n" for i in range(omodes.shape[0])])


==> anc/randomized_lmor/4_1/experiment_twosquares_svddecay.py <==
"""
This experiment compares the decay of the 
singular values of the transfer operator with the
values predicted by analysis
"""

import numpy as np
import scipy.sparse
import pickle
from transferoperator import transferoperator_interfaces
from algorithms import operator_svd
import matplotlib.pyplot as plt

plt.xlim([0,19])
plt.ylim([1e-20,1])
plt.yscale("log")

result = {}
result["source_condition"] = {}
result["range_condition"] = {}
result["sval"] = {}
result["lambdamin"] = {}
result["lambdamax"] = {}
for refine in [1,2,4,8]:
    nx = 40*refine
    ny = 20*refine
    (top, source_inner, range_inner) = transferoperator_interfaces(nx, ny)
    s,_,_ = operator_svd(top, source_inner, range_inner)
    plt.plot(s,"o-", label="h={}".format(1./ny))
    result["sval"][refine] = s
    leigenvalues = scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="LM")
    seigenvalues = scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")
    print leigenvalues, seigenvalues
    result["source_condition"][refine] = (np.min(seigenvalues), np.max(leigenvalues))
    result["range_condition"][refine] = (np.min(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="SM")), 
                                         np.max(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="LM")))
    result["lambdamin"][refine] = np.min(seigenvalues)
    result["lambdamax"][refine] = np.max(leigenvalues)
    print("eigenvalues are {}".format(result["source_condition"][refine]))

pickle.dump(result, open("svddecay.pickle","w"))

analytical = 0.5*np.cosh(np.array(range(14)) * np.pi)**(-2)
plt.plot(np.sqrt(analytical), "--", label="analytical")
plt.legend()
plt.show()

for refine in [1,2,4,8]:
    open("experiment_twosquares_svddecay_{}.dat".format(refine), "w").writelines(
        ["{} {}\n".format(i,e) for i,e in enumerate(result["sval"][refine])]
        )


==> anc/randomized_lmor/4_1/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/randomized_lmor/4_1/postprocessing_h.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt

result = pickle.load(file("experiment_h_algo_convergence_result.pickle","r"))
svddecay = pickle.load(file("experiment_h_svddecay.pickle", "r"))

num_testvecs = 10

outfile = open("twosquares_h_table.dat", "w")
outfile.write("1/h, basis size, expectation, meanopnorm, meantestvecnorm\n")
for basis_size in [2,4,6,8,10,12]:
    for refine in [1,2,4,8,16]:
        singular_values = svddecay["sval"][refine]
        scondition = svddecay["source_condition"][refine]
        scondition = scondition[1]/scondition[0]
        scondition = scondition.real
        rcondition = svddecay["range_condition"][refine]
        rcondition = rcondition[1]/rcondition[0]
        rcondition = rcondition.real

        expectation = np.sqrt(scondition * rcondition) * (
            (1 + np.sqrt(basis_size-2.)) * singular_values[basis_size-1 -1] +
            np.e * np.sqrt(basis_size) / 2. * np.sum(singular_values[basis_size-2:]**2)**0.5
            )

        mean_opnorm = np.median(result[refine]["operatornorms"][:,basis_size])

        mean_maxtestvecnorm = np.median(
            np.max(result[refine]["testvecnorms"][:,basis_size,:num_testvecs], axis=1)
            /
            result[refine]["operatornorms"][:,basis_size]
            )

        outfile.write("{}, {}, {}, {}, {}\n".format(
                20*refine,
                basis_size,
                expectation / mean_opnorm,
                mean_opnorm,
                mean_maxtestvecnorm
                ))



outfile = open("experiment_h_deviation.dat", "w")
outfile.write("1/h 2 4 6 8 10 12\n")
for refine in [1,2,4,8,16]:
    outfile.write("{} {} {} {} {} {} {}\n".format(
            20*refine,
            np.median(result[refine]["operatornorms"][:,2]),
            np.median(result[refine]["operatornorms"][:,4]),
            np.median(result[refine]["operatornorms"][:,6]),
            np.median(result[refine]["operatornorms"][:,8]),
            np.median(result[refine]["operatornorms"][:,10]),
            np.median(result[refine]["operatornorms"][:,12])
            ))


outfile = open("experiment_h_testvecs.dat", "w")
outfile.write("1/h 2 4 6 8 10 12\n")
for refine in [1,2,4,8,16]:
    outfile.write("{} {} {} {} {} {} {}\n".format(
            20*refine,
            np.median(np.max(result[refine]["testvecnorms"][:,2,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,2]
                      ),
            np.median(np.max(result[refine]["testvecnorms"][:,4,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,4]
                      ),
            np.median(np.max(result[refine]["testvecnorms"][:,6,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,6]
                      ),
            np.median(np.max(result[refine]["testvecnorms"][:,8,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,8]
                      ),
            np.median(np.max(result[refine]["testvecnorms"][:,10,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,10]
                      ),
            np.median(np.max(result[refine]["testvecnorms"][:,12,:num_testvecs], axis=1)
                      /
                      result[refine]["operatornorms"][:,12]
                      )
            ))


==> anc/randomized_lmor/4_1/postprocessing_twosquares_a_priori_comparison.py <==
"""
This experiment compares the decay of the 
singular values of the transfer operator with the
projection error obtained by the non adaptive algorithm
"""

import numpy as np
import pickle

import matplotlib.pyplot as plt

plt.xlim([0,10])
plt.ylim([1e-16,1])
plt.yscale("log")

refine = 8

#result = pickle.load(file("experiment_twosquares_algo_convergence_result.pickle","r"))

#merrors = np.mean(result[refine]["operatornorms"], axis=0)
#plt.plot(merrors,"o-", label="mean error random algo h={}".format(1./(refine*20)))

svddecay = pickle.load(file("svddecay.pickle", "r"))
plt.plot(svddecay["sval"][refine], "o-", label="svd decay")

singular_values = svddecay["sval"][refine]
scondition = svddecay["source_condition"][refine]
scondition = scondition[1]/scondition[0]
scondition = scondition.real
rcondition = svddecay["range_condition"][refine]
rcondition = rcondition[1]/rcondition[0]
rcondition = rcondition.real

print("condition in {}".format(scondition))

result = []
for n in range(2,13):
    expectation = np.sqrt(scondition * rcondition) * (
        (1 + np.sqrt(n-2.)) * singular_values[n-1 -1] +
        np.e * np.sqrt(n) / 2. * np.sum(singular_values[n-2:]**2)**0.5
        )
    result.append( (n, expectation) )

open("twosquares_expectation.dat", "w").writelines(
    [" ".join(map(str,v)) + "\n" for v in result]
    )
# how to plot a-priori result?

plt.legend()
plt.show()



==> anc/randomized_lmor/4_1/postprocessing_twosquares_adaptive_convergence.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt
import scipy
import scipy.special
from algorithms import testlimit

def basis_sizes(testvecnorms, tolerance, num_testvecs):
    assert num_testvecs <= testvecnorms.shape[2]
    maxtestvecnorms = np.max(testvecnorms[:,:,:num_testvecs], axis=2)
    result = np.sum(maxtestvecnorms > tolerance, axis=1)
    if np.any(result == testvecnorms.shape[1]):
        raise
    return result

result = pickle.load(file("experiment_twosquares_algo_convergence_result.pickle","r"))

refine = 8
num_testvecs = 10
plt.yscale("log")
plt.xscale("log")


projectionerrors = result[refine]["operatornorms"]
testvecnorms = result[refine]["testvecnorms"]
all_errors = []
tolerances = np.logspace(4, -11, 50)
for tolerance in tolerances:
    limit = testlimit(
        failure_tolerance=1e-15,
        dim_S=result[refine]["dim_source"],
        dim_R=result[refine]["dim_range"],
        num_testvecs=num_testvecs,
        target_error=tolerance,
        lambda_min=result[refine]["lambdamin"]
        )

    try:
        bs = basis_sizes(testvecnorms, limit, num_testvecs=num_testvecs)
        errors = projectionerrors[range(len(projectionerrors)),bs]
    except:
        errors = np.array([np.float("nan") for _ in range(len(projectionerrors))])

    all_errors.append(errors)

all_errors = np.array(all_errors).T

limits = [0, 25, 50, 75, 100]
percentiles = np.percentile(all_errors, limits, axis=0)
for l, p in zip(limits, percentiles):
    plt.plot(tolerances, p, "o-", label=str(l))

plt.plot(tolerances, tolerances, label="1")
plt.plot(tolerances, tolerances * 1e-2, label="1e-2")
plt.plot(tolerances, tolerances * 1e-4, label="1e-4")
plt.gca().invert_xaxis()

plt.legend()
plt.show()

alldata = np.vstack((tolerances, percentiles))

open("twosquares_adaptive_convergence.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata.T]
    )


==> anc/randomized_lmor/4_1/postprocessing_twosquares_adaptive_num_testvecs.py <==
import numpy as np
import sys
import time
import pickle
import matplotlib.pyplot as plt
import scipy
import scipy.special
from algorithms import testlimit

def basis_sizes(testvecnorms, tolerance, num_testvecs):
    assert num_testvecs <= testvecnorms.shape[2]
    maxtestvecnorms = np.max(testvecnorms[:,:,:num_testvecs], axis=2)
    result = np.sum(maxtestvecnorms > tolerance, axis=1)
    if np.any(result == testvecnorms.shape[1]):
        raise 
    return result

last = time.time()
result = pickle.load(file("experiment_twosquares_algo_convergence_result.pickle","r"))
print("loaded input file in {}".format(time.time() - last))

refine = 8

plt.yscale("log")
plt.xscale("log")

num_testvecs_array = [3,5,10,20,40,80]

projectionerrors = result[refine]["operatornorms"]
testvecnorms = result[refine]["testvecnorms"]
tolerances = np.logspace(4, -10, 50)

all_max_errors = []
for num_testvecs in num_testvecs_array:
    print("num testvecs ", num_testvecs)
    all_errors = []
    for tolerance in tolerances:
        sys.stdout.write(".")
        sys.stdout.flush()
        limit = testlimit(
            failure_tolerance=1e-15,
            dim_S=result[refine]["dim_source"],
            dim_R=result[refine]["dim_range"],
            num_testvecs=num_testvecs,
            target_error=tolerance,
            lambda_min=result[refine]["lambdamin"]
            )

        try:
            bs = basis_sizes(testvecnorms, limit, num_testvecs=num_testvecs)
            errors = projectionerrors[range(len(projectionerrors)),bs]
        except:
            errors = np.array([np.float("nan") for _ in range(len(projectionerrors))])
        
        all_errors.append(errors)

    all_errors = np.array(all_errors)
    max_errors = np.max(all_errors, axis=1)
    all_max_errors.append(max_errors)
    plt.plot(tolerances[:len(max_errors)], max_errors, label=str(num_testvecs))


plt.plot(tolerances, tolerances, label="1")
#plt.plot(tolerances, tolerances * 1e-2, label="1e-2")
#plt.plot(tolerances, tolerances * 1e-4, label="1e-4")
plt.gca().invert_xaxis()

plt.legend()
plt.show()


alldata = np.vstack([tolerances,] + all_max_errors)
open("twosquares_adaptive_num_testvecs.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata.T]
)


==> anc/randomized_lmor/4_1/postprocessing_twosquares_operatornorm_decay.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt

result = pickle.load(file("experiment_twosquares_algo_convergence_result.pickle","r"))

plt.yscale("log")
plt.xlim([0,10])

refine = 8

operatornorms = result[refine]["operatornorms"]
limits = [0, 25, 50, 75, 100]
print("averaging over {}".format(operatornorms.shape))
percentiles = np.array(np.percentile(operatornorms, limits, axis=0))
means = np.mean(operatornorms, axis=0)
for l,p in zip(limits,percentiles):
    plt.plot(p, "o-", label=str(l))

svddecay = pickle.load(file("svddecay.pickle", "r"))
plt.plot(svddecay["sval"][refine], "o-", label="svd decay")

plt.legend()
plt.show()

alldata = np.vstack((percentiles.T,))
open("twosquares_percentiles.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata]
    )

open("twosquares_means.dat", "w").writelines(
    ["{}\n".format(m) for m in means])


==> anc/randomized_lmor/4_1/postprocessing_twosquares_testvecnorms.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt
import scipy
import scipy.special
from algorithms import testlimit

result = pickle.load(file("experiment_twosquares_algo_convergence_result.pickle","r"))

refine = 8
num_testvecs = 10
epsfail = 1e-10

plt.yscale("log")


projectionerrors = result[refine]["operatornorms"]
testvecnorms = result[refine]["testvecnorms"]
maxdim = min(result[refine]["dim_source"], result[refine]["dim_range"])
alldata = []
norm_est_eff = []
sizes = np.arange(2,100)
limits = np.linspace(0,100,101)
limits = [0,50,100]

for num_testvecs in sizes:
    cest = (np.sqrt(2 * np.abs(result[refine]["lambdamin"])) * scipy.special.erfinv(epsfail**(1./num_testvecs)) )**(-1)
    ceff = np.sqrt( scipy.special.gammainccinv(maxdim/2., epsfail/num_testvecs) * result[refine]["lambdamax"] / result[refine]["lambdamin"] ) * scipy.special.erfinv(epsfail**(1./num_testvecs))**(-1)
    quotients = []
    maxtestvecnorms = np.max(testvecnorms[:,:,:num_testvecs], axis=2)
    for vecnorm, opnorm in zip(maxtestvecnorms.flatten(), projectionerrors.flatten()):
        if vecnorm > 1e-10 and opnorm > 1e-10:
            quotients.append(vecnorm / opnorm)
    quotients = np.array(quotients)
    alldata.append(np.hstack((np.percentile(quotients.flatten(), limits), np.array(cest, ceff))))

cestinv = np.sqrt(2 * np.abs(result[refine]["lambdamin"])) * scipy.special.erfinv(epsfail**(1./sizes))
plt.plot(sizes, cestinv, label="lower")
alldata = np.array(alldata)
plt.plot(sizes,alldata[:,:-1])

ceff_cestinv = (2. * np.abs(result[refine]["lambdamax"]) * scipy.special.gammainccinv(maxdim/2, epsfail/sizes) ) ** 0.5
plt.plot(sizes, ceff_cestinv, label="upper")

plt.legend()
plt.show()

plotdata = np.vstack((sizes, cestinv, alldata.T, ceff_cestinv)).T

open("twosquares_testvecnorms.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in plotdata]
    )


==> anc/randomized_lmor/4_1/transferoperator.py <==
import numpy as np
import scipy.sparse.linalg
import sys

from assembly import *

def xyslice(nx, ny, xrang, yrang):
    """
    helper function,
    gives dofs in a range
    """
    return np.array(
        [xpos + ypos * (nx+1) 
         for ypos in range(*yrang)
         for xpos in range(*xrang)])

def yslice(nx, ny, pos):
    """
    helper function,
    gives dofs at one x position
    """
    return xyslice(nx, ny, (pos, pos+1), (0, ny+1))

def ldofs(nx, ny):
    """dofs on left boundary"""
    return yslice(nx, ny, 0)

def rdofs(nx, ny):
    """dofs on right boundary"""
    return yslice(nx, ny, nx)

def cdofs(nx, ny):
    """dofs at center of domain"""
    assert nx%2 == 0
    return yslice(nx, ny, nx/2)


def transferoperator_interfaces(nx,ny):
    """returns
    (transferoperator, source_product, range_product)
    """
    print "computing transfer operator for nx={} ny={}".format(nx,ny),
    sys.stdout.flush()
    numdofs = (nx+1) * (ny+1)
    dirichletdofs = np.concatenate((ldofs(nx,ny),rdofs(nx,ny)))
    alldofs = np.array(range(numdofs))
    innerdofs = np.setdiff1d(alldofs, dirichletdofs)

    # mapping from old to new dof numbers
    newdof = np.zeros((numdofs,), dtype=np.int)
    newdof[innerdofs] = range(len(innerdofs))

    # get dof numbers on inner interface
    centraldofs = cdofs(nx,ny)
    # convert to new dof numbering
    centraldofs = newdof[centraldofs]

    # generate operator
    fulloperator = assembly(nx,ny)
    # remove dirichlet dofs
    operator = fulloperator[:,innerdofs][innerdofs,:]
    # create factorization
    import time
    start = time.time()
    size = operator.shape
    operator = scipy.sparse.linalg.factorized(operator)
    end = time.time()
    print("factorization of {} matrix in {}".format(size, end-start))
    # operator for right hand side
    rhsop = fulloperator[:,dirichletdofs][innerdofs,:]

    transferoperator = - np.array(operator(rhsop.todense()))[centraldofs,:]

    # now generate inner products
    slice_inner = assembly_l2_1d(ny, 1./ny)
    range_inner = slice_inner
    source_inner = scipy.sparse.bmat([[slice_inner,None],[None,slice_inner]], format="csc", dtype=np.float64)

    print "done"
    return (transferoperator, source_inner, range_inner)

def average_remover(size):
    return np.identity(size) - np.ones((size, size)) / float(size)

def transferoperator_volumes(nx,ny):
    """returns
    (transferoperator, source_product, range_product)
    """
    assert nx%3 == 0
    assert ny%3 == 0

    print "computing volume transfer operator for nx={} ny={}".format(nx,ny),
    sys.stdout.flush()
    numdofs = (nx+1) * (ny+1)
    innerdofs = xyslice(nx, ny, (1,nx), (1,ny))
    alldofs = np.array(range(numdofs))
    dirichletdofs = np.setdiff1d(alldofs, innerdofs)
    assert np.all(dirichletdofs == np.sort(dirichletdofs))

    # mapping from old to new dof numbers
    newdof = np.zeros((numdofs,), dtype=np.int)
    newdof[innerdofs] = range(len(innerdofs))

    # get dof numbers on inner interface
    centraldofs = xyslice(nx, ny, (nx/3, nx/3*2+1), (ny/3, ny/3*2+1))
    # convert to new dof numbering
    centraldofs = newdof[centraldofs]

    #alternative calculation
    centraldofs_check = xyslice(nx-2, ny-2, (nx/3-1, nx/3*2), (ny/3-1, ny/3*2))
    assert np.all(centraldofs == centraldofs_check)

    # generate operator
    fulloperator = assembly(nx,ny)
    # remove dirichlet dofs
    operator = fulloperator[:,innerdofs][innerdofs,:]
    # create factorization
    import time
    start = time.time()
    size = operator.shape
    operator = scipy.sparse.linalg.factorized(operator)
    end = time.time()
    print("factorization of {} matrix in {}".format(size, end-start))
    # operator for right hand side
    rhsop = fulloperator[:,dirichletdofs][innerdofs,:]

    transferoperator = - operator(rhsop.todense())[centraldofs,:]

    # and control constant function:
    ar = average_remover(transferoperator.shape[0])
    transferoperator = ar.dot(transferoperator)

    # now generate inner products
    tsize = 6.
    # source
    source_inner = scipy.sparse.dok_matrix((numdofs, numdofs), dtype=np.float64)
    #bottom
    source_inner[:nx+1, :nx+1] += assembly_l2_1d(nx, tsize/nx)
    #top
    source_inner[ny*(nx+1):, ny*(nx+1):] += assembly_l2_1d(nx, tsize/nx)
    #left
    source_inner[::(nx+1), ::(nx+1)] += assembly_l2_1d(ny, tsize/ny)
    #right
    source_inner[nx::(nx+1), nx::(nx+1)] += assembly_l2_1d(ny, tsize/ny)

    source_inner = source_inner.tocsc()
    source_inner = source_inner[:, dirichletdofs][dirichletdofs, :]
    range_inner = assembly(nx/3, ny/3)
    print "done"
    return (transferoperator, source_inner, range_inner)


if __name__ == "__main__":
    assert np.all(xyslice(3, 3, (1,3), (1,3)) == np.array([5,6,9,10]))
    assert np.all(yslice(5,7,3) == xyslice(5,7,(3,4), (0, 7+1)))


==> anc/randomized_lmor/4_2/algorithms.py <==
import numpy as np
import scipy.sparse.linalg

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat

def testlimit(failure_tolerance, dim_S, dim_R, num_testvecs, target_error, lambda_min):
    """
    failure_tolerance:  maximum probability for failure of algorithm
    dim_S: dimension of source space
    dim_R: dimension of range space
    num_testvecs: number of test vectors used
    target_error: desired maximal norm of tested operator
    lambda_min: smallest eigenvalue of matrix of inner product in source space
    """
    return scipy.special.erfinv( (failure_tolerance / min(dim_S, dim_R))**(1./num_testvecs)) * target_error * np.sqrt(2. * lambda_min)


def operator_svd(Top, source_inner, range_inner):
    sfac = scipy.sparse.linalg.factorized(source_inner)
    Tadj = sfac(Top.T.dot(range_inner.todense()))
    blockmat = [[None, Tadj], [Top, None]]
    fullblockmat = scipy.sparse.bmat(blockmat).tocsc()
    w,v = np.linalg.eig(fullblockmat.todense())
    v = np.array(v)
    indices = np.argsort(w.real)
    w = w[indices]
    v = v[:,indices]
    resultsize = min(Top.shape)
    range_vecs = v[source_inner.shape[0]:, :resultsize]
    source_vecs = v[:source_inner.shape[0], :resultsize]
    svals = np.abs(w[:resultsize])
    return range_vecs, svals, source_vecs

def operator_svd2(Top, source_inner, range_inner):
    mat_left = Top.T.dot(range_inner.dot(Top))
    mat_right = source_inner.todense()
    eigvals,v = scipy.linalg.eig(mat_left, mat_right)
    eigvals = np.sqrt(np.abs(eigvals.real))
    eigvals[::-1].sort()
    import pdb
    #pdb.set_trace()
    return None, eigvals, v

def gram_schmidt(basis, inner, start):
    assert len(basis.shape) == 2
    for i in range(start, basis.shape[1]):
        oldnorm = np.float("inf")
        newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))
        startnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))
        while newnorm < 0.9 * oldnorm:
            oldnorm = newnorm
            for j in range(i):
                basis[:,i] -= basis[:,j] * basis[:,j].T.dot(inner.dot(basis[:,i]))
            newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))

        basis[:,i] *= 1./newnorm

def range_generation(top, range_inner, source_inner, max_size=13, num_testvecs=10):
    testvecs = top.dot(scipy.random.normal(size=(top.shape[1],num_testvecs)))

    basis = np.zeros((range_inner.shape[0],0))
    remains = np.copy(top)
    opnorms = []
    testvecnorms = []
    for i in range(max_size):
        inners = remains.T.dot(range_inner.dot(remains))
        opnorm = np.sqrt(np.max(scipy.linalg.eigvalsh(inners, source_inner.todense())))
        opnorms.append(opnorm)
        testvec_norms = np.sqrt(np.diag(testvecs.T.dot(range_inner.dot(testvecs))))
        assert len(testvec_norms.shape) == 1
        testvecnorms.append(testvec_norms)

        # basis extension
        oldbasissize = basis.shape[1]
        basis = np.hstack((basis,top.dot(scipy.random.normal(size=(top.shape[1],1)))))
        gram_schmidt(basis, range_inner, oldbasissize)

        remains -= basis.dot(basis.T.dot(range_inner.dot(remains)))
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return opnorms, testvecnorms


def adaptive_range_generation(t_operator, range_inner, source_inner, num_testvecs, target_error):
    """
    @param t_operator   operator to approximate image of, given as numpy matrix
    @param range_inner  inner product in range space, given as numpy matrix
    @param source_inner inner product in source space, given as numpy matrix
    @param num_testvecs number of test vectors to use
    """
    testvecs = t_operator.dot(scipy.random.normal(size=(t_operator.shape[1],num_testvecs)))

    basis = np.zeros((range_inner.shape[0],0))
    xi = testlimit(target_error, num_testvecs)
    xi = testlimit(
        failure_tolerance=1e-15, 
        dim_S=t_operator.shape[1], 
        dim_R=t_operator.shape[0],
        num_testvecs=num_testvecs,
        target_error=target_error,
        lambda_min=1e99 # todo
        )
    while np.sqrt(np.max(testvecs.T.dot(range_inner.dot(testvecs)))) > xi:
        basis = np.hstack((basis,t_operator.dot(scipy.random.normal(size=(t_operator.shape[1],1)))))
        gram_schmidt(basis, range_inner, basis.shape[1]-1)
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return basis



==> anc/randomized_lmor/4_2/assembly.py <==
import numpy as np
import scipy.sparse

elementmatrix = np.array(
[
[ 2./3., -1./6., -1./6., -1./3.],
[-1./6.,  2./3., -1./3., -1./6.],
[-1./6., -1./3.,  2./3., -1./6.],
[-1./3., -1./6., -1./6.,  2./3.]
]
)

def elementmatrix_l2_1d(h):
    return h*np.array([[1./3., 1./6.], [1./6., 1./3.]])

def assembly_l2_1d(n, h):
    """assembly of l2 inner product in 1d"""
    ndofs = n+1
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    elementmatrix1d = elementmatrix_l2_1d(h)
    for elem in range(n):
        globaldofs = (elem, elem+1)
        for ldof1 in range(2):
            for ldof2 in range(2):
                mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix1d[ldof1,ldof2]

    return mtx.tocsc()

def assembly(nx, ny):
    """
    nx elements times ny elements, 
    (nx+1) times (ny+1) unknowns
    """
    ndofs = (nx+1) * (ny+1)
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    for xelem in range(nx):
        for yelem in range(ny):
            globaldofs = (
                xelem + 0 + (yelem + 0) * (nx+1),
                xelem + 1 + (yelem + 0) * (nx+1),
                xelem + 0 + (yelem + 1) * (nx+1),
                xelem + 1 + (yelem + 1) * (nx+1)
                )
            for ldof1 in range(4):
                for ldof2 in range(4):
                    mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix[ldof1,ldof2]

    return mtx.tocsc()




==> anc/randomized_lmor/4_2/helmholtz.py <==
import time
import numpy as np
import scipy
import sys
from algorithms import range_generation, operator_svd, operator_svd2
import pickle
import matplotlib.pyplot as plt
from progress.bar import Bar
def getbar():
    return Bar("sampling", suffix="%(index)d / %(max)d, time: %(elapsed_td)s - %(eta_td)s")

from pymor.functions.basic import GenericFunction, ConstantFunction
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.domaindescriptions.basic import RectDomain
from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.domaindiscretizers.default import discretize_domain_default
from pymor.grids.rect import RectGrid
from pymor.discretizers.elliptic import discretize_elliptic_cg
from pymor.parameters.functionals import ExpressionParameterFunctional

from assembly import *

neumann_data = ConstantFunction(0., dim_domain=2)
dirichlet_data = ConstantFunction(0., dim_domain=2)

ny = 160
nx = 2*ny
domain = RectDomain(
    domain=([-1., 0.], [1., 1.]),
    top=BoundaryType('neumann'), bottom=BoundaryType('neumann'))

grid, bi = discretize_domain_default(domain, diameter=1./ny*np.sqrt(2.), grid_type=RectGrid)


problem = EllipticProblem(
    domain=domain,
    dirichlet_data=dirichlet_data,
    neumann_data=neumann_data,
    diffusion_functions=(ConstantFunction(1., dim_domain=2),), 
    reaction_functions=(ConstantFunction(1., dim_domain=2),), 
    reaction_functionals=(ExpressionParameterFunctional("-k**2", {"k": (1,)}),),
    rhs=ConstantFunction(0, dim_domain=2),
    )


d, data = discretize_elliptic_cg(analytical_problem=problem, grid=grid, boundary_info=bi)

def dirichletdof_f(x):
    return (
        ((x[0] <= -1.+1e-12) or (x[0] >= 1. - 1e-12))
        )

dirichletdofs_frommesh = np.nonzero(map(dirichletdof_f, grid.centers(2)))[0]
dirichletdofs = np.concatenate(([i*(nx+1) for i in range(ny+1)], [(i+1)*(nx+1)-1 for i in range(ny+1)]))
assert set(dirichletdofs) == set(dirichletdofs_frommesh)

targetdofs = np.nonzero(map(lambda x: np.abs(x[0] - 0.) < 1e-12, grid.centers(2)))[0]
remainingdofs = [x for x in range(d.solution_space.dim) if (x not in dirichletdofs and x not in targetdofs)]
assert len(dirichletdofs) + len(targetdofs) + len(remainingdofs) == d.solution_space.dim

innerdofs = np.concatenate((targetdofs, remainingdofs))

slice_inner = assembly_l2_1d(ny, 1./ny)
range_inner = slice_inner
source_inner = scipy.sparse.bmat([[slice_inner,None],[None,slice_inner]], format="csc", dtype=np.float64)

maxs = []
ks = list(np.linspace(0, 50, 201))
svals = {}
plt.yscale("log")
for k in getbar().iter(ks):
    A = d.operator.assemble(k)._matrix
    Aii = A[innerdofs,:][:,innerdofs]
    Aid = A[innerdofs,:][:,dirichletdofs]
    Top = -scipy.sparse.linalg.spsolve(Aii, Aid)[:len(targetdofs), :].todense()
    u, s, v = operator_svd(Top, source_inner, range_inner)
    plt.plot(s)
    if False:
        plt.yscale("log")
        plt.plot(s)
        plt.plot(s2)
        plt.plot(s3)
        plt.show()

    svals[k] = s
    maxs.append(np.max(s))

plt.show()

datout = open("helmholtz_3d.dat", "w")
for i in range(25):
    for k in ks:
        datout.write("{} {} {}\n".format(i, k,np.log10(svals[k][i])))
    datout.write("\n")

datout.close()

datout2 = open("helmholtz_selected.dat", "w")
for i in range(len(targetdofs)):
    datout2.write(str(i) + " " + " ".join([str(svals[k][i]) for k in [0, 10, 20, 30, 40, 50]]) + "\n")

datout2.close()

plt.show()

plt.plot(maxs)
plt.show()

plt.yscale("linear")
for i in range(10):
    plt.plot(u[:,i])
plt.show()

plt.yscale("linear")
for i in range(10):
    plt.plot(v[:,i])
plt.show()

images = d.solution_space.empty()
for i in range(20):
    U = d.solution_space.zeros()
    uii = -scipy.sparse.linalg.spsolve(Aii,Aid.dot(v[:,i].real))
    U.data[0,innerdofs] = uii
    U.data[0,dirichletdofs] = v[:,i].real
    images.append(U)

d.visualize(images, rescale_colorbars=True)

k = 30
A = d.operator.assemble(k)._matrix
Aii = A[innerdofs,:][:,innerdofs]
Aid = A[innerdofs,:][:,dirichletdofs]
Top = -scipy.sparse.linalg.spsolve(Aii, Aid)[:len(targetdofs), :].todense()

# calculating 10 hours:
samples = 100000
operatornorms = []
testvecnorms = []
num_testvecs = 100

resultsvd = {}
resultsvd["source_condition"] = (np.min(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")).real,
                                 np.max(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="LM")).real)
resultsvd["range_condition"] = (np.min(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="SM")).real,
                                 np.max(scipy.sparse.linalg.eigs(range_inner, return_eigenvectors=False, which="LM")).real)
u, s, v = operator_svd(Top, source_inner, range_inner)
resultsvd["svals"] = s
pickle.dump(resultsvd, open("svddecay.pickle","w"))

for i in getbar().iter(range(samples)):

    opnorms, tvnorms = range_generation(Top, range_inner, source_inner, num_testvecs=num_testvecs, max_size=25)
    operatornorms.append(opnorms)
    testvecnorms.append(tvnorms)

result = {}
result["operatornorms"] = np.array(operatornorms)
result["testvecnorms"] = np.array(testvecnorms)
result["lambdamin"] = np.min(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")).real
result["lambdamax"] = np.max(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="LM")).real
result["dim_source"] = source_inner.shape[0]
result["dim_range"] = range_inner.shape[0]

pickle.dump(result, open("experiment_helmholtz_algo_convergence_result.pickle","w"))


==> anc/randomized_lmor/4_2/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/randomized_lmor/4_2/postprocessing_helmholtz_a_priori_comparison.py <==
"""
This experiment compares the decay of the 
singular values of the transfer operator with the
projection error obtained by the non adaptive algorithm
"""

import numpy as np
import pickle

import matplotlib.pyplot as plt

plt.xlim([0,20])
plt.ylim([1e-16,1])
plt.yscale("log")


svddecay = pickle.load(file("svddecay.pickle", "r"))
plt.plot(svddecay["svals"], "o-", label="svd decay")

singular_values = svddecay["svals"]
scondition = svddecay["source_condition"]
scondition = scondition[1]/scondition[0]
scondition = scondition.real
rcondition = svddecay["range_condition"]
rcondition = rcondition[1]/rcondition[0]
rcondition = rcondition.real

print("condition in {}".format(scondition))

result = []
for n in range(2,20):
    expectation = np.sqrt(scondition * rcondition) * (
        (1 + np.sqrt(n-2.)) * singular_values[n-1 -1] +
        np.e * np.sqrt(n) / 2. * np.sum(singular_values[n-2:]**2)**0.5
        )
    result.append( (n, expectation) )

open("helmholtz_expectation.dat", "w").writelines(
    [" ".join(map(str,v)) + "\n" for v in result]
    )
# how to plot a-priori result?

plt.legend()
plt.show()



==> anc/randomized_lmor/4_2/postprocessing_helmholtz_adaptive_convergence.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt
import scipy
import scipy.special
from algorithms import testlimit

def basis_sizes(testvecnorms, tolerance, num_testvecs):
    assert num_testvecs <= testvecnorms.shape[2]
    maxtestvecnorms = np.max(testvecnorms[:,:,:num_testvecs], axis=2)
    result = np.sum(maxtestvecnorms > tolerance, axis=1)
    if np.any(result == testvecnorms.shape[1]):
        raise
    return result

result = pickle.load(file("experiment_helmholtz_algo_convergence_result.pickle","r"))

num_testvecs = 10
plt.yscale("log")
plt.xscale("log")


projectionerrors = result["operatornorms"]
testvecnorms = result["testvecnorms"]
all_errors = []
tolerances = np.logspace(4, -11, 50)
for tolerance in tolerances:
    limit = testlimit(
        failure_tolerance=1e-15,
        dim_S=result["dim_source"],
        dim_R=result["dim_range"],
        num_testvecs=num_testvecs,
        target_error=tolerance,
        lambda_min=result["lambdamin"]
        )

    try:
        bs = basis_sizes(testvecnorms, limit, num_testvecs=num_testvecs)
        errors = projectionerrors[range(len(projectionerrors)),bs]
    except:
        errors = np.array([np.float("nan") for _ in range(len(projectionerrors))])

    all_errors.append(errors)

all_errors = np.array(all_errors).T

limits = [0, 25, 50, 75, 100]
percentiles = np.percentile(all_errors, limits, axis=0)
for l, p in zip(limits, percentiles):
    plt.plot(tolerances, p, "o-", label=str(l))

plt.plot(tolerances, tolerances, label="1")
plt.plot(tolerances, tolerances * 1e-2, label="1e-2")
plt.plot(tolerances, tolerances * 1e-4, label="1e-4")
plt.gca().invert_xaxis()

plt.legend()
plt.show()

alldata = np.vstack((tolerances, percentiles))

open("helmholtz_adaptive_convergence.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata.T]
    )


==> anc/randomized_lmor/4_2/postprocessing_helmholtz_adaptive_num_testvecs.py <==
import numpy as np
import sys
import time
import pickle
import matplotlib.pyplot as plt
import scipy
import scipy.special
from algorithms import testlimit

def basis_sizes(testvecnorms, tolerance, num_testvecs):
    assert num_testvecs <= testvecnorms.shape[2]
    maxtestvecnorms = np.max(testvecnorms[:,:,:num_testvecs], axis=2)
    result = np.sum(maxtestvecnorms > tolerance, axis=1)
    if np.any(result == testvecnorms.shape[1]):
        raise 
    return result

last = time.time()
result = pickle.load(file("experiment_helmholtz_algo_convergence_result.pickle","r"))
print("loaded input file in {}".format(time.time() - last))


plt.yscale("log")
plt.xscale("log")

num_testvecs_array = [3,5,10,20,40,80]

projectionerrors = result["operatornorms"]
testvecnorms = result["testvecnorms"]
tolerances = np.logspace(4, -10, 50)

all_max_errors = []
for num_testvecs in num_testvecs_array:
    print("num testvecs ", num_testvecs)
    all_errors = []
    for tolerance in tolerances:
        sys.stdout.write(".")
        sys.stdout.flush()
        limit = testlimit(
            failure_tolerance=1e-15,
            dim_S=result["dim_source"],
            dim_R=result["dim_range"],
            num_testvecs=num_testvecs,
            target_error=tolerance,
            lambda_min=result["lambdamin"]
            )

        try:
            bs = basis_sizes(testvecnorms, limit, num_testvecs=num_testvecs)
            errors = projectionerrors[range(len(projectionerrors)),bs]
        except:
            errors = np.array([np.float("nan") for _ in range(len(projectionerrors))])
        
        all_errors.append(errors)

    all_errors = np.array(all_errors)
    max_errors = np.max(all_errors, axis=1)
    all_max_errors.append(max_errors)
    plt.plot(tolerances[:len(max_errors)], max_errors, label=str(num_testvecs))


plt.plot(tolerances, tolerances, label="1")
#plt.plot(tolerances, tolerances * 1e-2, label="1e-2")
#plt.plot(tolerances, tolerances * 1e-4, label="1e-4")
plt.gca().invert_xaxis()

plt.legend()
plt.show()


alldata = np.vstack([tolerances,] + all_max_errors)
open("helmholtz_adaptive_num_testvecs.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata.T]
)


==> anc/randomized_lmor/4_2/postprocessing_helmholtz_operatornorm_decay.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt

result = pickle.load(file("experiment_helmholtz_algo_convergence_result.pickle","r"))

plt.yscale("log")
plt.xlim([0,10])


operatornorms = result["operatornorms"]
limits = [0, 25, 50, 75, 99, 100]
print("averaging over {}".format(operatornorms.shape))
percentiles = np.array(np.percentile(operatornorms, limits, axis=0))
means = np.mean(operatornorms, axis=0)
for l,p in zip(limits,percentiles):
    plt.plot(p, "o-", label=str(l))


alldata = np.vstack((percentiles.T,))
open("helmholtz_percentiles.dat", "w").writelines(
    [" ".join(map(str, v)) + "\n" for v in alldata]
    )

open("helmholtz_means.dat", "w").writelines(
    ["{}\n".format(m) for m in means])


==> anc/randomized_lmor/4_4/algorithms.py <==
import numpy as np
import scipy.special
from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.algorithms.basisextension import gram_schmidt_basis_extension
from pymor.operators.constructions import induced_norm

def testlimit(failure_tolerance, dim_S, dim_R, num_testvecs, target_error, lambda_min):
    """
    failure_tolerance:  maximum probability for failure of algorithm
    dim_S: dimension of source space
    dim_R: dimension of range space
    num_testvecs: number of test vectors used
    target_error: desired maximal norm of tested operator
    lambda_min: smallest eigenvalue of matrix of inner product in source space
    """
    return scipy.special.erfinv( (failure_tolerance / min(dim_S, dim_R))**(1./num_testvecs)) * target_error * np.sqrt(2. * lambda_min)

def basis_extension(basis, product, transfer):
    n_source = transfer.source.dim
    random_vector = NumpyVectorArray(
        np.random.normal(size=(1, n_source)))
    range_vector = transfer.apply(random_vector)
    
    gram_schmidt_basis_extension(basis, range_vector, product=product, copy_basis=False)

# 0.0026
# 0.00238

def orthogonal_part(basis, product, U):
    projections = product.apply2(basis, U)
    projected_part = basis.lincomb(projections.T)
    orthogonal_part = U - projected_part

    # reiterate, just to be save:
    projections = product.apply2(basis, orthogonal_part)
    projected_part = basis.lincomb(projections.T)
    orthogonal_part = orthogonal_part - projected_part

    return orthogonal_part

def better_basis_extension(basis, product, transfer):
    n_source = transfer.source.dim
    random_vector = NumpyVectorArray(
        np.random.normal(size=(30, n_source)))
    range_vector = transfer.apply(random_vector)

    orthogonal = orthogonal_part(basis, product, range_vector)
    norms = induced_norm(product)(orthogonal)
    maxnormat = np.argmax(norms)
    maxvec = orthogonal.copy(ind=maxnormat)
    
    gram_schmidt_basis_extension(basis, maxvec, product=product, copy_basis=False)

# mit 10:
# 0.00123
# 0.00126
# mit 10, mit better inner product:
# 0.001182

# mit 30:
# 0.00107

def even_better_basis_extension(basis, product, transfer):
    n_source = transfer.source.dim
    random_vector = NumpyVectorArray(
        np.random.normal(size=(1000, n_source)))
    range_vector = transfer.apply(random_vector)

    orthogonal = orthogonal_part(basis, product, range_vector)

    from pymor.algorithms.pod import pod
    vecs, vals = pod(orthogonal, product=product, modes=1)
    assert len(vecs) == 1

    gram_schmidt_basis_extension(basis, vecs, product=product, copy_basis=False)

# mit 30
# 0.000676
# 0.00069
# better inner product:
# 0.000541

# mit 100
# 0.00034

# mit 1000
# 0.00024
# with better inner product
# 0.000209

# optimal basis
# bsize 10 0.00020452520
# bsize  4 0.00379465854932

# optimal basis mit dualraums inner product
# bsize 10 0.000223847245805
# bsize  4 0.00377941049424

# new problem
# optimal basis 0.000179189107462
# better basis  0.000179420489188


==> anc/randomized_lmor/4_4/basis_generation.py <==
import numpy as np

from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.operators.numpy import NumpyMatrixOperator
from operator_svd import operator_svd4
from pymor.operators.constructions import induced_norm
from pymor.algorithms.gram_schmidt import gram_schmidt

from algorithms import orthogonal_part

def get_optimal_basis(transop, source_product, range_product):
    transopmat = transop.apply(NumpyVectorArray(np.identity(transop.source.dim)))
    transop_assembled = NumpyMatrixOperator(transopmat.data.T)
    tU, ts, tV = operator_svd4(transop_assembled, source_product, range_product)
    return tU, ts, tV

def get_optimal_bases(gq, lq, size):
    coarse_grid_resolution = gq["coarse_grid_resolution"]
    returnvalue = {}
    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]
        tU, ts, tV = get_optimal_basis(ldict["transfer_operator"], ldict["source_l2_product"], ldict["range_energy_0_product"])
        pou = ldict["pou_operator"]
        # put local solution into basis
        # put constant function into basis
        lsol = ldict["local_solution"]
        basis = NumpyVectorArray(np.ones((1,lsol.space.dim)))
        basis.append(lsol)

        oprange = tU.copy(ind=range(min(size, len(tU))))
        constant_function = NumpyVectorArray(np.ones((1,oprange.space.dim)))
        constant_function *= 1./induced_norm(ldict["range_l2_product"])(constant_function)[0]
        oprange = orthogonal_part(constant_function, ldict["range_l2_product"], oprange)
        basis.append(oprange)
        
        # now apply partition of untiy
        basis = pou.apply(basis)

        gram_schmidt(basis, product=ldict["pou_range_h1_product"], copy=False)
        returnvalue[ldict["pou_range_space"]] = basis

    return returnvalue


def get_random_basis(transop, size):
    basis = transop.apply(NumpyVectorArray(np.random.normal(size=(size,transop.source.dim))))
    return basis

def get_maxnorms(transop, basis, product, num_testvecs):
    assert np.linalg.norm(product.apply2(basis, basis) - np.identity(len(basis))) < 1e-6
    testvecs = transop.apply(NumpyVectorArray(np.random.normal(size=(num_testvecs, transop.source.dim))))
    norm = induced_norm(product)
    maxnorms = []
    for i in range(len(basis)+1):
        subbasis = basis.copy(ind=range(i))
        import pdb
        #pdb.set_trace()
        testvecs -= subbasis.lincomb(product.apply2(testvecs, subbasis))
        maxnorms.append(np.max(norm(testvecs)))

    return np.array(maxnorms)

def get_random_bases(gq, lq, size, num_testvecs):
    coarse_grid_resolution = gq["coarse_grid_resolution"]
    returnvalue = {}
    allmaxnorms = {}
    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]
        pou = ldict["pou_operator"]
        # put local solution into basis
        # put constant function into basis
        lsol = ldict["local_solution"]
        if not ldict["omega_has_dirichlet"]:
            # constant function and local solution
            basis = NumpyVectorArray(np.ones((1,lsol.space.dim)))
            basis.append(lsol)
        else:
            # no constant function, but local solution
            basis = lsol.copy()

        # get op * random
        oprange = get_random_basis(ldict["transfer_operator"], size)
        # remove constant part
        if not ldict["omega_has_dirichlet"]:
            constant_function = NumpyVectorArray(np.ones((1,oprange.space.dim)))
            constant_function *= 1./induced_norm(ldict["range_l2_product"])(constant_function)[0]
            oprange = orthogonal_part(constant_function, ldict["range_l2_product"], oprange)

        # orthogonalize to apply test
        gram_schmidt(oprange, product=ldict["range_energy_0_product"], copy=False)
        maxnorms = get_maxnorms(ldict["transfer_operator"], oprange, ldict["range_energy_0_product"], num_testvecs)
        returnvalue[ldict["range_space"]] = oprange
        allmaxnorms[ldict["range_space"]] = maxnorms

        # use it
        basis.append(oprange)
        
        # now apply partition of untiy
        basis = pou.apply(basis)

        gram_schmidt(basis, product=ldict["pou_range_h1_product"], copy=False)
        returnvalue[ldict["pou_range_space"]] = basis
        allmaxnorms[ldict["pou_range_space"]] = maxnorms

    return returnvalue, allmaxnorms


==> anc/randomized_lmor/4_4/calculate_cq.py <==
import numpy as np
import scipy

from problems import poisson_problem, h_problem
from localize_problem import localize_problem

from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.operators.constructions import induced_norm

def calculate_cq(gq, lq):
    l = gq["localizer"]

    show_images = False
    if show_images:
        images = gq["d"].solution_space.empty()

    coarse_grid_resolution = gq["coarse_grid_resolution"]
    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]

        if ldict["omega_has_dirichlet"]:
            mat1 = ldict["range_energy_0_product"]
        else:
            mat1 = ldict["range_fixed_energy_0_product"]

        mat1 = mat1._matrix

        mat2 = ldict["k_l2_product"]._matrix
        
        omega_space = ldict["range_space"]
        omega_size = len(l.join_spaces(omega_space))

        eigval = scipy.sparse.linalg.eigsh(mat2, M=mat1, return_eigenvectors=True, k=1)
        maxval = np.sqrt(eigval[0][0])
        if not ldict["omega_has_dirichlet"]:
            eigvec = NumpyVectorArray(eigval[1].T)
            constant_function = NumpyVectorArray(np.ones(eigvec.space.dim))
            constant_function_normed = constant_function * (1./induced_norm(ldict["k_l2_product"])(constant_function)[0])
            meanval = ldict["k_l2_product"].apply2(eigvec, constant_function_normed)
            # if this assert fires, the eigenvalue problem is not properly set up
            # consider increasing the constant in range_fixed_energy_0_problem.
            assert((meanval/induced_norm(ldict["k_l2_product"])(eigvec)[0]) < 1e-5 )

        ldict["c_q"] = maxval
        if show_images:
            images.append(l.globalize_vector_array(NumpyVectorArray(eigval[1].T), omega_space))
        print("C_Q on x/y {}/{} is {}".format(xpos, ypos, maxval))
        
    if show_images:
        gq["d"].visualize(images, rescale_colorbars=True)

if __name__ == "__main__":
    coarse_grid_resolution = 10
    gq, lq = localize_problem(h_problem(), coarse_grid_resolution, 200)
    calculate_cq(gq, lq)




==> anc/randomized_lmor/4_4/calculate_csi.py <==
import numpy as np
import scipy

from problems import poisson_problem, h_problem
from localize_problem import localize_problem

from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.operators.constructions import induced_norm

def calculate_csi(gq, lq):
    l = gq["localizer"]

    show_images = False
    if show_images:
        images = gq["d"].solution_space.empty()

    coarse_grid_resolution = gq["coarse_grid_resolution"]
    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]

        if ldict["omega_star_has_dirichlet"]:
            mat1 = ldict["omega_star_energy_0_product"]
        else:
            mat1 = ldict["omega_star_fixed_energy_product"]

        mat1 = mat1._matrix

        mat2 = ldict["source_l2_product"]
        
        omega_star_space = ldict["omega_star_space"]
        omega_star_size = len(l.join_spaces(omega_star_space))

        source_space = ldict["source_space"]

        foo1 = NumpyVectorArray(np.identity(omega_star_size))
        foo2 = l.to_space(foo1, omega_star_space, source_space)
        foo3 = mat2.apply(foo2)
        foo4 = l.to_space(foo3, source_space, omega_star_space)
        mat2 = scipy.sparse.csr_matrix(foo4.data)

        eigval = scipy.sparse.linalg.eigsh(mat2, M=mat1, return_eigenvectors=True, k=1)
        maxval = np.sqrt(eigval[0][0])

        ldict["c_si"] = maxval
        if show_images:
            images.append(l.globalize_vector_array(NumpyVectorArray(eigval[1].T), omega_star_space))
        print("C_si on x/y {}/{} is {}".format(xpos, ypos, maxval))
        
    if show_images:
        gq["d"].visualize(images, rescale_colorbars=True)

if __name__ == "__main__":
    coarse_grid_resolution = 10
    gq, lq = localize_problem(h_problem(), coarse_grid_resolution, 200)
    calculate_csi(gq, lq)




==> anc/randomized_lmor/4_4/calculate_lambda_min.py <==
import numpy as np
import scipy
import scipy.sparse
import scipy.sparse.linalg

def calculate_lambda_min(gq, lq):
    coarse_grid_resolution = gq["coarse_grid_resolution"]

    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]
        if not "lambda_min" in ldict.keys():
            ldict["lambda_min"] = scipy.sparse.linalg.eigsh(ldict["source_l2_product"]._matrix, return_eigenvectors=False, k=1, which="SM")[0]


==> anc/randomized_lmor/4_4/discrete_pou.py <==
import numpy as np
from pou import partition_of_unity
from pymor.vectorarrays.numpy import NumpyVectorArray

def discrete_multiply(va, function):
    assert len(function.shape) == 1
    return NumpyVectorArray(va.data * function)

def subspace_multiplication(grid, function, subspace):
    multiplicationvector = function(grid.centers(2)[subspace])
    def fun(x):
        return discrete_multiply(x, multiplicationvector)

    return fun

def localized_pou(subspaces, subspaces_per_codim, localizer, coarse_grid_resolution, grid):
    boundaries_x = np.linspace(0.,1.,coarse_grid_resolution+1)
    boundaries_y = boundaries_x
    pou = partition_of_unity((boundaries_x, boundaries_y), True)

    result = {}
    for space_id, fun in zip(subspaces_per_codim[2], pou.flatten()):
        space = subspaces[space_id]['env']
        space_dofs = localizer.join_spaces(space)
        myfunction = subspace_multiplication(grid, fun, space_dofs)
        result[space] = myfunction

    return result

if __name__ == "__main__":
    from pymor.analyticalproblems.elliptic import EllipticProblem
    from pymor.domaindescriptions.basic import RectDomain
    from pymor.functions.basic import FunctionBase, ConstantFunction
    from my_discretize_elliptic_cg import discretize_elliptic_cg
    from pymor.vectorarrays.numpy import NumpyVectorArray
    from localizer import NumpyLocalizer
    from partitioner import build_subspaces, partition_any_grid


    coarse_grid_resolution = 10

    p = EllipticProblem(
        domain=RectDomain([[0, 0], [1, 1]]),
        diffusion_functions=(ConstantFunction(1., dim_domain=2),),
        diffusion_functionals=(1.,),
        rhs=ConstantFunction(1., dim_domain=2)
        )
    d, data = discretize_elliptic_cg(p, diameter=0.01)
    grid = data["grid"]

    subspaces, subspaces_per_codim = build_subspaces(
        *partition_any_grid(grid, num_intervals=(coarse_grid_resolution, coarse_grid_resolution))
         )

    localizer = NumpyLocalizer(d.solution_space, subspaces['dofs'])

    images = d.solution_space.empty()
    fdict = localized_pou(subspaces, subspaces_per_codim, localizer, coarse_grid_resolution, grid)
    for space in sorted(fdict):
        lvec = localizer.localize_vector_array(NumpyVectorArray(np.ones(d.solution_space.dim)), space)
        lvec = fdict[space](lvec)
        gvec = localizer.globalize_vector_array(lvec, space)
        images.append(gvec)

    sum = d.solution_space.zeros()
    for i in range(len(images)):
        sum += images.copy(ind=i)

    d.visualize(images)
    assert np.abs(np.max(sum.data)-1) < 1e-12
    assert np.abs(np.min(sum.data)-1) < 1e-12




==> anc/randomized_lmor/4_4/experiment_global_approximation.py <==
import time
import scipy
import matplotlib.pyplot as plt

from pymor.operators.constructions import induced_norm
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.discretizations.basic import StationaryDiscretization

from problems import *
from algorithms import orthogonal_part, testlimit
from localize_problem import localize_problem

from basis_generation import get_random_bases
from calculate_csi import calculate_csi
from calculate_lambda_min import calculate_lambda_min
from calculate_cq import calculate_cq

from lrb_operator_projection import LRBOperatorProjection

import simdb.run as sdb

def calculate_global_approximations(gq,lq, bases, maxnorms, tolerances, num_testvecs, operator_reductor):
    u = gq["d"].solve()
    l = gq["localizer"]
    coarse_grid_resolution = gq["coarse_grid_resolution"]

    # the constants
    C_2_by_diam = np.sqrt(2)*coarse_grid_resolution
    C_1 = 1.
    M = 4.
    M_star = 16.

    sdb.append_values(global_energy_norm=induced_norm(gq["energy_0_product"])(u)[0])

    basis_sizes = []
    errors = []

    failure_tolerance = 1e-15
    
    local_failure_tolerance = failure_tolerance / ( (coarse_grid_resolution -1)**2 )
    for tolerance in tolerances:
        for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
            ldict = lq[xpos, ypos]
            eps_i = tolerance * (2.*M*M_star)**(-0.5) * (C_2_by_diam**2 * ldict["c_q"]**2 + C_1**2)**(-0.5)
            max_op_norm = eps_i / ldict["c_si"]
            testlimit_zeta = testlimit(
                failure_tolerance=local_failure_tolerance,
                dim_S=ldict["transfer_operator"].source.dim,
                dim_R=ldict["transfer_operator"].range.dim,
                num_testvecs=num_testvecs,
                target_error=max_op_norm,
                lambda_min=ldict["lambda_min"]
                )

            space = ldict["pou_range_space"]
            num_vecs = np.count_nonzero(maxnorms[space] > testlimit_zeta)
            if ldict["omega_has_dirichlet"]:
                # we have the u_f
                num_vecs = num_vecs + 1
            else:
                # we have u_f and constant in addition
                num_vecs = num_vecs + 2

            num_vecs = min(num_vecs, len(bases[space]))
            basis = bases[space].copy(ind=range(num_vecs))

            operator_reductor.set_range_basis(space, basis)
            operator_reductor.set_source_basis(space, basis)

        gfem_op = operator_reductor.get_reduced_operator()
        gfem_rhs = operator_reductor.get_reduced_rhs()
        gfem_discretization = StationaryDiscretization(gfem_op, gfem_rhs, cache_region=None)
            
        try:
            gfem_solution = gfem_discretization.solve()
        except:
            break
        reconstructed_solution = operator_reductor.reconstruct_source(gfem_solution)
        r = reconstructed_solution
        error = induced_norm(gq["energy_0_product"])(u-r)[0]
        print "error is {}".format(error)

        basis_sizes.append(gfem_op.source.dim)
        errors.append(error)
        
    sdb.append_values(basis_sizes=basis_sizes, errors=errors)
    sdb.flush()

    show_image = False
    if show_image:
        plt.xscale("log")
        plt.yscale("log")
        plt.gca().invert_xaxis()
        plt.plot(tolerances, errors)
        plt.show()
        import pdb
        pdb.set_trace()


for problem in ["h", "poisson"]:
    experimentname = "global_approximations"
    
    resolution = 200
    coarse_grid_resolution = 10
    num_testvecs = 20
    max_basis_size = 80

    sdb.new_dataset(experimentname,
                    problem=problem,
                    coarse_grid_resolution=coarse_grid_resolution,
                    resolution=resolution,
                    num_testvecs=num_testvecs,
                    max_basis_size=max_basis_size)

    if problem == "h":
        p = h_problem()
    elif problem == "poisson":
        p = poisson_problem()
    else:
        raise "Jo!"

    gq, lq = localize_problem(p, coarse_grid_resolution, resolution)

    calculate_csi(gq, lq)
    calculate_lambda_min(gq, lq)
    calculate_cq(gq, lq)


    tols = np.logspace(4, -4, 50)
    sdb.add_values(tolerances=tols)

    iterations = 1000

    bases, maxnorms = get_random_bases(gq, lq, 1, 1)

    op = gq["d"].operator.assemble()
    rhs = gq["d"].rhs.assemble()
    localizer = gq["localizer"]
    spaces = list([l["pou_range_space"] for temp in lq for l in temp])
    operator_reductor = LRBOperatorProjection(op, rhs, localizer, spaces, bases, spaces, bases)

    lasttime = time.time()
    for _ in range(iterations):
        thistime = time.time()
        print("duration for last iteration {}".format(thistime - lasttime))
        lasttime = thistime
        
        bases, maxnorms = get_random_bases(gq, lq, max_basis_size, num_testvecs)
        calculate_global_approximations(gq,lq, bases, maxnorms, tols, num_testvecs=num_testvecs, operator_reductor=operator_reductor)




==> anc/randomized_lmor/4_4/experiment_local_approximations.py <==
import scipy
import time

from pymor.operators.constructions import induced_norm
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray

from problems import *
from algorithms import orthogonal_part, testlimit
from localize_problem import localize_problem

from calculate_csi import calculate_csi
from calculate_lambda_min import calculate_lambda_min
from basis_generation import get_random_bases

import simdb.run as sdb

def calculate_local_approximations(gq,lq, bases, maxnorms, tolerances, num_testvecs):
    u = gq["d"].solve()
    l = gq["localizer"]
    coarse_grid_resolution = gq["coarse_grid_resolution"]
    failure_tolerance = 1e-15

    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]

        omstarnorm = induced_norm(ldict["omega_star_energy_0_product"])(l.localize_vector_array(u, ldict["omega_star_space"]))

        lsol = l.localize_vector_array(u, ldict["range_space"])
        lenergy_product = ldict["range_energy_0_product"]

        space = ldict["range_space"]
        quotients = {}
        local_failure_tolerance = failure_tolerance / ( (coarse_grid_resolution -1)**2 )
        for tolerance in tolerances:
            max_op_norm = tolerance / ldict["c_si"]
            testlimit_zeta = testlimit(
                failure_tolerance=local_failure_tolerance,
                dim_S=ldict["transfer_operator"].source.dim,
                dim_R=ldict["transfer_operator"].range.dim,
                num_testvecs=num_testvecs,
                target_error=max_op_norm,
                lambda_min=ldict["lambda_min"]
                )

            num_vecs = np.count_nonzero(maxnorms[space] > testlimit_zeta)
            num_vecs = min(num_vecs, len(bases[space]))
            basis = bases[space].copy(ind=range(num_vecs))

            # remove u_f:
            lsol_minus_u_f = lsol - ldict["local_solution"]
            # remove constant part:
            if not ldict["omega_has_dirichlet"]:
                constant_one = NumpyVectorArray(np.ones(lsol_minus_u_f.space.dim))
                constant_one_normed = constant_one * (1./ induced_norm(ldict["range_l2_product"])(constant_one))
                lsol_minus_u_f = orthogonal_part(constant_one_normed, ldict["range_l2_product"], lsol_minus_u_f)

            lsolorth = orthogonal_part(basis, lenergy_product, lsol_minus_u_f)
            lsolorth_norm = induced_norm(lenergy_product)(lsolorth)

            quotient = lsolorth_norm / omstarnorm
            if xpos == 0 and ypos == 0 and tolerance < 1e-7 and False:
                import pdb
                pdb.set_trace()
            quotients[tolerance] = quotient[0]

        sdb.append_values(quotients=[quotients[key] for key in reversed(sorted(quotients.keys()))])
        sdb.flush()

        ldict["quotients"] = quotients


def plot(gq, lq, xpos, ypos):
    import matplotlib.pyplot as plt
    plt.xscale("log")
    plt.yscale("log")
    plt.gca().invert_xaxis()
    xvals = sorted(lq[xpos,ypos]["quotients"].keys())
    if xpos == -1:
        coarse_grid_resolution = gq["coarse_grid_resolution"]
        for ypos2, xpos2 in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
            yvals = [lq[xpos2,ypos2]["quotients"][xval] for xval in xvals]
            plt.plot(xvals, yvals, "x-")
    else:
        yvals = [lq[xpos,ypos]["quotients"][xval] for xval in xvals]
        plt.plot(xvals, yvals, "x-")
    plt.plot(xvals, xvals, "o-", label="1")
    plt.plot(xvals, np.array(xvals)/1e2, "o-", label="-2")
    plt.plot(xvals, np.array(xvals)/1e4, "o-", label="-4")
    plt.plot(xvals, np.array(xvals)/1e6, "o-", label="-6")
    plt.legend()
    plt.show()

for problem in ["h", "poisson"]:
    experimentname = "local_approximations"
    
    resolution=200
    coarse_grid_resolution = 10
    num_testvecs = 20
    max_basis_size = 80

    sdb.new_dataset(experimentname,
                    problem=problem,
                    coarse_grid_resolution=coarse_grid_resolution,
                    resolution=resolution,
                    num_testvecs=num_testvecs,
                    max_basis_size=max_basis_size)

    if problem == "h":
        p = h_problem()
    elif problem == "poisson":
        p = poisson_problem()
    else:
        raise "Jo!"

    gq, lq = localize_problem(p, coarse_grid_resolution, resolution)
    calculate_csi(gq, lq)
    calculate_lambda_min(gq, lq)
    tols = np.logspace(4, -10, 80)
    sdb.add_values(tolerances=tols)

    iterations = 1000

    lasttime = time.time()
    for _ in range(iterations):
        thistime = time.time()
        print("duration for last iteration {}".format(thistime - lasttime))
        lasttime = thistime

        bases, maxnorms = get_random_bases(gq, lq, max_basis_size, num_testvecs)
        calculate_local_approximations(gq,lq, bases, maxnorms, tols, num_testvecs=num_testvecs)




==> anc/randomized_lmor/4_4/experiment_random_basis_convergence.py <==
from problems import *
from localize_problem import localize_problem
from basis_generation import get_random_bases
from lrb_operator_projection import LRBOperatorProjection
from pymor.discretizations.basic import StationaryDiscretization
from pymor.operators.constructions import induced_norm
from pymor.vectorarrays.numpy import NumpyVectorArray
from algorithms import orthogonal_part

import simdb.run as sdb
from calculate_cq import calculate_cq

def run_experiment(p):
    coarse_grid_resolution = 10
    resolution = 200
    gq, lq = localize_problem(p, coarse_grid_resolution, resolution)
    #calculate_cq(gq,lq)
    u = gq["d"].solve()
    l = gq["localizer"]

    max_basis_size = 80
    num_testvecs = 20

    sdb.new_dataset("local_global_error_fixed_basis_size",
                    problem=p.name,
                    coarse_grid_resolution=coarse_grid_resolution,
                    resolution=resolution,
                    num_testvecs=num_testvecs,
                    max_basis_size=max_basis_size
                    )

    norm_u = induced_norm(gq["energy_0_product"])(u)[0]
    sdb.append_values(norm_u=norm_u)
    
    bases, maxnorms = get_random_bases(gq,lq,1, 1)
    # the constants
    C_2_by_diam = np.sqrt(2)*coarse_grid_resolution
    C_1 = 1.
    M = 4.
    M_star = 16.

    op = gq["d"].operator.assemble()
    rhs = gq["d"].rhs.assemble()
    localizer = gq["localizer"]

    local_norms = [
        induced_norm(
            lq[xpos, ypos]["omega_star_energy_0_product"]
            )(
            l.localize_vector_array(u, lq[xpos, ypos]["omega_star_space"])
            )[0]
        for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1))]

    sdb.append_values(local_norms=local_norms)
    
    spaces = [lq[xpos,ypos]["pou_range_space"] for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1))]
    assert len(spaces) == 81
    operator_reductor = LRBOperatorProjection(op, rhs, localizer, spaces, bases, spaces, bases)
    
    allerrors = []
    num_samples = 100
    for _ in range(num_samples):
        sdb.flush()
        bases, maxnorms = get_random_bases(gq,lq,max_basis_size, num_testvecs)
        local_bestapproximations = []
        gfem_errors = []
        for i in range(max_basis_size):
            local_bestapproximations_this_basis_size = []
            for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
                ldict = lq[xpos, ypos]

                lsol = l.localize_vector_array(u, ldict["range_space"])
                lenergy_product = ldict["range_energy_0_product"]

                space = ldict["range_space"]
                num_vecs = min(i,len(bases[space]))
                basis = bases[space].copy(ind=range(num_vecs))

                # remove u_f:
                lsol_minus_u_f = lsol - ldict["local_solution"]
                # remove constant part:
                if not ldict["omega_has_dirichlet"]:
                    constant_one = NumpyVectorArray(np.ones(lsol_minus_u_f.space.dim))
                    constant_one_normed = constant_one * (1./ induced_norm(ldict["range_l2_product"])(constant_one))
                    lsol_minus_u_f = orthogonal_part(constant_one_normed, ldict["range_l2_product"], lsol_minus_u_f)

                lsolorth = orthogonal_part(basis, lenergy_product, lsol_minus_u_f)
                lsolorth_norm = induced_norm(lenergy_product)(lsolorth)[0]

                local_bestapproximations_this_basis_size.append(lsolorth_norm)

                space = ldict["pou_range_space"]
                num_vecs = i
                if ldict["omega_has_dirichlet"]:
                    num_vecs = num_vecs + 1
                else:
                    num_vecs = num_vecs + 2

                num_vecs = min(num_vecs,len(bases[space]))
                basis = bases[space].copy(ind=range(num_vecs))

                operator_reductor.set_range_basis(space, basis)
                operator_reductor.set_source_basis(space, basis)

            local_bestapproximations.append(local_bestapproximations_this_basis_size)

            gfem_op = operator_reductor.get_reduced_operator()
            gfem_rhs = operator_reductor.get_reduced_rhs()
            gfem_discretization = StationaryDiscretization(gfem_op, gfem_rhs, cache_region=None)
            
            try:
                gfem_solution = gfem_discretization.solve()
            except:
                break
            reconstructed_solution = operator_reductor.reconstruct_source(gfem_solution)
            r = reconstructed_solution
            error = induced_norm(gq["energy_0_product"])(u-r)[0]
            gfem_errors.append(error)
            print "error is {}".format(error)


        sdb.append_values(local_bestapproximations=np.array(local_bestapproximations))
        sdb.append_values(gfem_errors=gfem_errors)

run_experiment(h_problem())
run_experiment(poisson_problem())


==> anc/randomized_lmor/4_4/experiment_svddecay.py <==
from problems import *
from localize_problem import localize_problem
from basis_generation import get_random_bases
from lrb_operator_projection import LRBOperatorProjection
from pymor.discretizations.basic import StationaryDiscretization
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.operators.constructions import induced_norm
from pymor.vectorarrays.numpy import NumpyVectorArray
from algorithms import orthogonal_part

import simdb.run as sdb
from calculate_cq import calculate_cq

from operator_svd import *

def run_experiment(p):
    coarse_grid_resolution = 10
    resolution = 200
    gq, lq = localize_problem(p, coarse_grid_resolution, resolution)

    sdb.new_dataset("svddecay",
                    problem=p.name,
                    coarse_grid_resolution=coarse_grid_resolution,
                    resolution=resolution
                    )

    for ypos, xpos in np.ndindex((coarse_grid_resolution-1,coarse_grid_resolution-1)):
        ldict = lq[xpos, ypos]
        transop = ldict["transfer_operator"]
        transopmat = transop.apply(NumpyVectorArray(np.identity(transop.source.dim)))
        transop_assembled = NumpyMatrixOperator(transopmat.data.T)
        ts = operator_svd5(transop_assembled, ldict["source_l2_product"], ldict["range_energy_0_product"])
        ts = np.array(list(reversed(sorted(ts))))
        print("{} {}".format(xpos,ypos))
        sdb.append_values(svd=np.array(ts)[:200])

run_experiment(h_problem())
run_experiment(poisson_problem())


==> anc/randomized_lmor/4_4/localize_problem.py <==
import numpy as np
from itertools import izip
import copy

from partitioner import build_subspaces, partition_any_grid
from localizer import NumpyLocalizer
from pymor.grids.subgrid import SubGrid
from pymor.grids.boundaryinfos import SubGridBoundaryInfo
from pymor.domaindescriptions.boundarytypes import BoundaryType
from my_discretize_elliptic_cg import discretize_elliptic_cg
from pymor.vectorarrays.numpy import NumpyVectorArray
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.discretizations.basic import StationaryDiscretization
from pymor.operators.numpy import NumpyGenericOperator
from pymor.operators.constructions import induced_norm, LincombOperator
from pymor.operators.cg import L2ProductP1, DiffusionOperatorP1

from discrete_pou import localized_pou
from algorithms import orthogonal_part

def getsubgrid(grid, xpos, ypos, coarse_grid_resolution, xsize=2, ysize=2):
    assert 0 <= xpos <= coarse_grid_resolution - 2
    assert 0 <= ypos <= coarse_grid_resolution - 2

    xstep = float(grid.domain[1][0] - grid.domain[0][0])/coarse_grid_resolution
    ystep = float(grid.domain[1][1] - grid.domain[0][1])/coarse_grid_resolution

    xmin = grid.domain[0][0] + xpos*xstep
    xmax = xmin + xsize*xstep

    ymin = grid.domain[0][1] + ypos * ystep
    ymax = ymin + ysize*ystep

    def filter(elem):
        return (xmin <= elem[0] <= xmax) and (ymin <= elem[1] <= ymax)

    mask = map(filter, grid.centers(0))
    indices = np.nonzero(mask)[0]
    return SubGrid(grid, indices)

def generate_k_l2_product(p, grid, boundary_info):
    Li = [DiffusionOperatorP1(grid, boundary_info, diffusion_constant=0, name='boundary_part', dirichlet_clear_columns=True)]
    coefficients = [1.]

    # diffusion part
    if p.diffusion_functionals is not None:
        Li += [L2ProductP1(grid, boundary_info, coefficient_function=df, dirichlet_clear_diag=True,
                                 dirichlet_clear_columns=True,
                                 name='diffusion_{}'.format(i))
               for i, df in enumerate(p.diffusion_functions)]
        coefficients += list(p.diffusion_functionals)
    elif p.diffusion_functions is not None:
        assert len(p.diffusion_functions) == 1
        Li += [L2ProductP1(grid, boundary_info, coefficient_function=p.diffusion_functions[0],
                                 dirichlet_clear_diag=True, 
                                 dirichlet_clear_columns=True,
                                 name='diffusion')]
        coefficients.append(1.)
    else:
        assert(False)

    k_l2_product = LincombOperator(operators=Li, coefficients=coefficients, name='k_l2_0').assemble()
    return k_l2_product

def localize_problem(p, coarse_grid_resolution, fine_grid_resolution):
    global_quantities = {}
    global_quantities["coarse_grid_resolution"] = coarse_grid_resolution

    local_quantities = np.empty(shape=(coarse_grid_resolution-1, coarse_grid_resolution-1), dtype=np.dtype(object))

    # discretize problem
    diameter = 1./fine_grid_resolution
    d, data = discretize_elliptic_cg(p, diameter=diameter)

    grid = data["grid"]
    boundary_info = data["boundary_info"]

    dirichlet_dofs = data['boundary_info'].dirichlet_boundaries(2)
    for op in d.operator.operators:
        op.assemble()._matrix[dirichlet_dofs, dirichlet_dofs] *= 1e5
    d.rhs.assemble()._matrix[:, dirichlet_dofs] *= 1e5

    global_quantities["d"] = d
    global_quantities["data"] = data

    subspaces, subspaces_per_codim = build_subspaces(
        *partition_any_grid(grid, num_intervals=(coarse_grid_resolution, coarse_grid_resolution))
         )
    localizer = NumpyLocalizer(d.solution_space, subspaces['dofs'])
    global_quantities["localizer"] = localizer

    # some products
    full_h1_product = d.products["h1"].assemble()
    full_l2_product = d.products["l2"].assemble()
    full_energy_product = copy.deepcopy(d.operator.assemble())
    d_indices = np.nonzero(data["boundary_info"].mask(BoundaryType("dirichlet"), 2))[0]
    if len(d_indices):
        full_energy_product._matrix[d_indices,:] *= 0
        full_energy_product._matrix[:,d_indices] *= 0
        full_energy_product._matrix[d_indices, d_indices] = 1
        full_energy_product._matrix.eliminate_zeros()

    full_operator = d.operator.assemble()
    full_rhs = d.rhs.assemble()
    global_quantities["energy_0_product"] = full_energy_product

    fdict = localized_pou(subspaces, subspaces_per_codim, localizer, coarse_grid_resolution, grid)

    for xpos in range(coarse_grid_resolution-1):
        for ypos in range(coarse_grid_resolution-1):
            ldict = {}
            local_quantities[xpos, ypos] = ldict

            ldict["omega_star_has_dirichlet"] = True
            if xpos >= 2 and xpos <= coarse_grid_resolution -4:
                if ypos >= 2 and ypos <= coarse_grid_resolution -4:
                    ldict["omega_star_has_dirichlet"] = False
                
            ldict["omega_has_dirichlet"] = True
            if xpos >= 1 and xpos <= coarse_grid_resolution -3:
                if ypos >= 1 and ypos <= coarse_grid_resolution -3:
                    ldict["omega_has_dirichlet"] = False

            mysubgrid = getsubgrid(grid, xpos, ypos, coarse_grid_resolution)
            mysubbi = SubGridBoundaryInfo(mysubgrid, grid, data['boundary_info'], BoundaryType('neumann'))
            ld, ldata = discretize_elliptic_cg(p, grid=mysubgrid, boundary_info=mysubbi)

            # discretize omega-star
            xminext = max(0,xpos - 1)
            xsize = min(xpos + 3, coarse_grid_resolution - 2 + 3) - xminext
            yminext = max(0,ypos - 1)
            ysize = min(ypos + 3, coarse_grid_resolution - 2 + 3) - yminext
            mysubgridext = getsubgrid(grid, xminext, yminext, coarse_grid_resolution, xsize=xsize, ysize=ysize)
            mysubbiext = SubGridBoundaryInfo(mysubgridext, grid, data['boundary_info'], BoundaryType('neumann'))
            ldext, ldataext = discretize_elliptic_cg(p, grid=mysubgridext, boundary_info=mysubbiext)

            #CorrespondingSpace
            csid = subspaces_per_codim[2][ypos + xpos*(coarse_grid_resolution-1)]
            range_space = tuple(sorted(set(subspaces[csid]['env']) | set(subspaces[csid]['cenv'])))

            ldict["range_space"] = range_space

            omega_star_space = tuple(sorted(set(subspaces[csid]['xenv']) | set(subspaces[csid]['cxenv'])))
            ldict["omega_star_space"] = omega_star_space
            
            training_space = subspaces[csid]['xenv']
            ldict["training_space"] = training_space

            source_space = subspaces[csid]['cxenv']
            ldict["source_space"] = source_space

            # clear columns on dirichlet dofs
            bilifo = copy.deepcopy(ld.operator.assemble())
            k_l2_product = generate_k_l2_product(p, mysubgrid, mysubbi)
            d_indices = np.nonzero(mysubbi.mask(BoundaryType("dirichlet"), 2))[0]

            if len(d_indices):
                bilifo._matrix[d_indices,:] *= 0
                bilifo._matrix[:,d_indices] *= 0
                bilifo._matrix[d_indices, d_indices] = 100
                bilifo._matrix.eliminate_zeros()
        
            # do index conversion between localizations
            ndofs = len(localizer.join_spaces(range_space))
            global_dofnrs = -100000000* np.ones(shape=(d.solution_space.dim,))
            global_dofnrs[ldata['grid'].parent_indices(2)] = np.array(range(ndofs))
            lvec = localizer.localize_vector_array(NumpyVectorArray(global_dofnrs), range_space).data[0]

            bilifo = NumpyMatrixOperator(bilifo._matrix[:,lvec][lvec,:])
            k_l2_product = NumpyMatrixOperator(k_l2_product._matrix[:,lvec][lvec,:])
            ldict["range_energy_0_product"] = bilifo
            ldict["k_l2_product"] = k_l2_product

            l2 = copy.deepcopy(ld.products["l2"].assemble())
            omega_l2_product = NumpyMatrixOperator(l2._matrix[:,lvec][lvec,:])
            tempvec = k_l2_product.apply(NumpyVectorArray(np.ones(ndofs)))
            fixed_inner_product = NumpyMatrixOperator(1000000*tempvec.data.T.dot(tempvec.data) + bilifo._matrix)
            ldict["range_fixed_energy_0_product"] = fixed_inner_product

            # omega-star-energy-product

            # clear columns on dirichlet dofs
            bilifoext = copy.deepcopy(ldext.operator.assemble())
            d_indicesext = np.nonzero(mysubbiext.mask(BoundaryType("dirichlet"), 2))[0]

            if len(d_indicesext):
                bilifoext._matrix[d_indicesext,:] *= 0
                bilifoext._matrix[:,d_indicesext] *= 0
                bilifoext._matrix[d_indicesext, d_indicesext] = 1
                bilifoext._matrix.eliminate_zeros()
        
            # do index conversion between localizations
            ndofsext = len(localizer.join_spaces(omega_star_space))
            global_dofnrsext = -100000000* np.ones(shape=(d.solution_space.dim,))
            global_dofnrsext[ldataext['grid'].parent_indices(2)] = np.array(range(ndofsext))
            lvecext = localizer.localize_vector_array(NumpyVectorArray(global_dofnrsext), omega_star_space).data[0]

            bilifoext = NumpyMatrixOperator(bilifoext._matrix[:,lvecext][lvecext,:])

            ldict["omega_star_energy_0_product"] = bilifoext
            
            l2ext = copy.deepcopy(ldext.products["l2"].assemble())
            omega_star_l2_product = NumpyMatrixOperator(l2ext._matrix[:,lvecext][lvecext,:])
            tempvec = omega_star_l2_product.apply(NumpyVectorArray(np.ones(ndofsext)))
            fixed_inner_product = NumpyMatrixOperator(1000*tempvec.data.T.dot(tempvec.data) + bilifoext._matrix)
            ldict["omega_star_fixed_energy_product"] = fixed_inner_product
            ldict["omega_star_l2_product"] = omega_star_l2_product
            

            # range l2 product
            l2mat = ld.products["l2"].assemble()
            l2mat = NumpyMatrixOperator(l2mat._matrix[:,lvec][lvec,:])
            ldict["range_l2_product"] = l2mat

            # source product
            lproduct = localizer.localize_operator(full_l2_product, source_space, source_space)
            lmat = lproduct._matrix.tocoo()
            lmat.data = np.array([4./6.*diameter if (row == col) else diameter/6. for row, col in izip(lmat.row, lmat.col)])
            ldict["source_l2_product"] = NumpyMatrixOperator(lmat.tocsc())
        
            # transfer operator
            local_op = localizer.localize_operator(full_operator, training_space, training_space)
            local_rhs = localizer.localize_operator(full_rhs, None, training_space)
            local_d = StationaryDiscretization(local_op, local_rhs, cache_region=None)
            local_solution = local_d.solve()
            local_solution = localizer.to_space(local_solution, training_space, range_space)
            ldict["local_solution"] = local_solution
        
            cavesize = len(localizer.join_spaces(source_space))
            rangesize = len(localizer.join_spaces(range_space))
            rhsop = localizer.localize_operator(full_operator, training_space, source_space)

            def create_transfer_op(localizer, local_op, rhsop, training_space, range_space, range_l2_product, remove_constant):
                def transfer(va):
                    range_solution = localizer.to_space(
                        local_op.apply_inverse(
                            - rhsop.apply(NumpyVectorArray(va))
                            ), training_space, range_space
                        )
                    # remove constant part:
                    if remove_constant:
                        constant_one = NumpyVectorArray(np.ones(range_solution.space.dim))
                        constant_one_normed = constant_one * (1./ induced_norm(range_l2_product)(constant_one)[0])
                        o_range_solution = orthogonal_part(constant_one_normed, range_l2_product, range_solution)
                        return o_range_solution.data
                    else:
                        return range_solution.data

                return NumpyGenericOperator(transfer, cavesize, rangesize, linear=True)
        
            transop = create_transfer_op(localizer, local_op, rhsop, training_space, range_space, range_l2_product=ldict["range_l2_product"], remove_constant=not ldict["omega_has_dirichlet"])
            ldict["transfer_operator"] = transop

            #pou stuff
            pou_range_space = subspaces[csid]['env']
            ldict["pou_range_space"] = pou_range_space
            pou_rangesize = len(localizer.join_spaces(pou_range_space))

            def create_pou_op(range_space, pou_range_space):
                def pou(va):
                    va = NumpyVectorArray(va)
                    val = localizer.to_space(va, range_space, pou_range_space)
                    poufunction = fdict[pou_range_space]
                    val = poufunction(val)
                    return val.data

                return NumpyGenericOperator(pou, rangesize, pou_rangesize, linear=True)
            pouop = create_pou_op(range_space, pou_range_space)
            ldict["pou_operator"] = pouop

            # pou range h1 product
            ldict["pou_range_h1_product"] = localizer.localize_operator(full_h1_product, pou_range_space, pou_range_space)

            
    return global_quantities, local_quantities


==> anc/randomized_lmor/4_4/localizer.py <==
from __future__ import absolute_import, division, print_function

from itertools import product

import numpy as np
from scipy.sparse import issparse

from pymor.core.interfaces import ImmutableInterface
from pymor.operators.constructions import LincombOperator, VectorArrayOperator
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray


class NumpyLocalizer(ImmutableInterface):

    def __init__(self, space, subspaces):
        assert space.type == NumpyVectorArray
        assert all(isinstance(s, np.ndarray) for s in subspaces)
        assert all(s.ndim == 1 for s in subspaces)
        self.space = space
        self.subspaces = subspaces
        self.subspace_dims = np.array(map(len, subspaces))
        self.subspace_map = np.zeros(self.space.dim, dtype=np.int32)
        for i, dofs in enumerate(subspaces):
            self.subspace_map[dofs] = i
        self._non_zeros = {}
        self._resultcache = {}

        def check_subspaces():
            if not all(len(np.unique(s)) == len(s) for s in subspaces):
                i, _ = next(i for i, s in enumerate if not len(np.unique(s)) == len(s))
                raise AssertionError('{}-th subspace contains repeated DOFs'.format(i))
            space = np.concatenate(tuple(subspaces))
            unique_space = np.unique(space)
            assert len(space) == len(unique_space)
            assert unique_space[0] == 0
            assert unique_space[-1] == len(space) - 1 == self.space.subtype - 1
            return True

        assert check_subspaces()

    def join_spaces(self, subspace_ind):
        r = []
        for i in subspace_ind:
            r.extend(self.subspaces[i])
        return r

    def localize_vector_array(self, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        a = va._array[:, subspace]
        return NumpyVectorArray(a, copy=False)

    def to_space(self, va, ind, target_ind):
        dims = self.subspace_dims[list(ind)]
        target_dims = self.subspace_dims[list(target_ind)]
        offsets = np.cumsum(np.insert(dims, [0], [0]))
        target_offsets = np.cumsum(np.insert(target_dims, [0], [0]))
        num_vectors = len(va.data)
        resultdata = np.zeros((num_vectors, target_offsets[-1]))
        for i, space_id in enumerate(ind):
            if space_id in target_ind:
                target_i = target_ind.index(space_id)
                resultdata[:, target_offsets[target_i]:target_offsets[target_i+1]] = va.data[:, offsets[i]:offsets[i+1]]
        return NumpyVectorArray(resultdata, copy=False)

    def globalize_vector_array_add_inplace(self, r, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        r.data[:, subspace] += va.data

    def globalize_vector_array(self, va, ind, sub_ind=None):
        assert isinstance(va, NumpyVectorArray)
        r = self.space.zeros(len(va))
        if sub_ind is None:
            subspace = self.join_spaces(ind)
            r.data[:, subspace] = va.data
        else:
            dims = self.subspace_dims[list(ind)]
            for space_id in sub_ind:
                i = ind.index(space_id)
                offset = np.sum(dims[:i]) if i else 0
                r.data[:, self.subspaces[ind[i]]] = va.data[:, offset:offset + dims[i]]

        return NumpyVectorArray(r, copy=False)

    def localize_operator(self, op, range_ind, source_ind):
        if isinstance(op, VectorArrayOperator):
            assert range_ind is None
            source_ind = tuple(source_ind)
            source_subspace = self.join_spaces(source_ind)
            a = NumpyVectorArray(op._array.data[:, source_subspace])
            result = VectorArrayOperator(a, transposed=op.transposed,
                                         name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            return result

        if isinstance(op, NumpyMatrixOperator):
            # special case for functionals
            if range_ind is None:
                source_ind = tuple(source_ind)
                source_subspace = self.join_spaces(source_ind)
                m = op._matrix[:, source_subspace]
                result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
                return result

            source_ind = tuple(source_ind)
            range_ind = tuple(range_ind)
            op_id = getattr(op, 'sid', op.uid)
            identification_key = (op_id, source_ind, range_ind)
            if identification_key in self._resultcache:
                return self._resultcache[identification_key]

            if op_id not in self._non_zeros:
                # FIXME also handle dense case
                M = op._matrix.tocoo()
                incidences = np.empty(len(M.col), dtype=[('row', np.int32), ('col', np.int32)])
                incidences['row'] = self.subspace_map[M.row]
                incidences['col'] = self.subspace_map[M.col]
                incidences = np.unique(incidences)
                self._non_zeros[op_id] = set(incidences.tolist())

            non_zeros = self._non_zeros[op_id]
            if all((ri, si) not in non_zeros for si, ri in product(source_ind, range_ind)):
                return None

            source_subspace = self.join_spaces(source_ind)
            range_subspace = self.join_spaces(range_ind)
            if issparse(op._matrix):
                m = op._matrix.tocsc()[:, source_subspace][range_subspace, :]
            else:
                m = op._matrix[:, source_subspace][range_subspace, :]

            result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            self._resultcache[identification_key] = result
            return result

        elif isinstance(op, LincombOperator):
            ops = [self.localize_operator(o, range_ind, source_ind) for o in op.operators]
            return LincombOperator(ops, op.coefficients)
        else:
            print("op is ", op)
            raise NotImplementedError

    def localize_localizer(self, ind):
        return NumpyLocalizer(self.space, [self.subspaces[i] for i in ind])


==> anc/randomized_lmor/4_4/lrb_operator_projection.py <==
import numpy as np

from pymor.operators.constructions import LincombOperator, VectorFunctional
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat


class LRBOperatorProjection:
    def __init__(self, operator, rhs, localizer, range_spaces, range_bases, source_spaces, source_bases):
        self.range_spaces = [self._consolidate_space(s) for s in range_spaces]
        self.range_bases = [range_bases[s] for s in self.range_spaces]
        self.source_spaces = [self._consolidate_space(s) for s in source_spaces]
        self.source_bases = [source_bases[s] for s in self.source_spaces]
        self.l = localizer
        self.operator = operator
        self.rhs = rhs

        self.localized_operators = {}
        self.reduced_localized_operators = {}

        def generate_localized_operators(op):
            if isinstance(op, LincombOperator):
                for iop in op.operators:
                    generate_localized_operators(iop)
                return

            assert isinstance(op, NumpyMatrixOperator)
            for range_space in self.range_spaces:
                for source_space in self.source_spaces:
                    lop = self.l.localize_operator(op, range_space, source_space)
                    if lop:
                        identification_key = (op.uid, source_space, range_space)
                        self.localized_operators[identification_key] = lop

        generate_localized_operators(self.operator)

        self.reduction_todo_list = set(self.localized_operators.keys())
        self._generate_reduced_localized_operators()

        self.dirty_range_spaces = []
        self.dirty_source_spaces = []

    def set_range_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.range_spaces
        self.range_bases[self.range_spaces.index(space)] = basis
        self.dirty_range_spaces.append(space)

    def set_source_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.source_spaces
        self.source_bases[self.source_spaces.index(space)] = basis
        self.dirty_source_spaces.append(space)

    def get_reduced_operator(self):
        self._generate_reduction_todo_list()
        self._generate_reduced_localized_operators()
        return self._localizedly_project_operator(self.operator)

    def get_reduced_rhs(self):
        return self._localizedly_project_functional(self.rhs)

    def reconstruct_source(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.source.zeros()

        for space, basis in zip(self.source_spaces, self.source_bases):
            if basis is None:
                assert len(space) == 0
                space_dim = len(self.l.join_spaces(space))
                r += self.l.globalize_vector_array(NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                r += self.l.globalize_vector_array(basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def reconstruct_range(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.range.zeros()

        for space, basis in zip(self.range_spaces, self.range_bases):
            if basis is None:
                assert len(space) == 0
                space_dim = len(self.l.join_spaces(space))
                self.l.globalize_vector_array_add_inplace(r, NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                self.l.globalize_vector_array_add_inplace(r, basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def _consolidate_space(self, space):
        if isinstance(space, (int, np.int32)):
            return (space,)
        else:
            return tuple(space)

    def _generate_reduced_localized_operators(self):
        for key in self.reduction_todo_list:
            self.reduced_localized_operators[key] \
                = self.localized_operators[key].projected(self.range_bases[self.range_spaces.index(key[2])],
                                                          self.source_bases[self.source_spaces.index(key[1])])

        self.reduction_todo_list = set()

    def _generate_reduction_todo_list(self):
        for key in self.localized_operators:
            if key[1] in self.dirty_source_spaces or key[2] in self.dirty_range_spaces:
                self.reduction_todo_list.add(key)

    def _localizedly_project_operator(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_operator(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)
        assert op.linear and not op.parametric

        mats = [[None if (op.uid, source_space, range_space) not in self.reduced_localized_operators else
                 self.reduced_localized_operators[(op.uid, source_space, range_space)]._matrix
                 for source_space in self.source_spaces]
                for range_space in self.range_spaces]
        result =  NumpyMatrixOperator(scipy.sparse.bmat(mats).tocsc())
        return result

    def _localizedly_project_functional(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_functional(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)

        assert op.linear and not op.parametric
        v = op.as_vector()

        def project_block(ids, basis):
            o = self.l.localize_vector_array(v, ids)
            if basis is None:
                return o.data
            else:
                return basis.dot(o).T

        mats = [project_block(ids, basis)
                for ids, basis in zip(self.source_spaces, self.source_bases)]

        return VectorFunctional(NumpyVectorArray(np.concatenate(mats, axis=1), copy=False))


==> anc/randomized_lmor/4_4/my_discretize_elliptic_cg.py <==
# This file is part of the pyMOR project (http://www.pymor.org).
# Copyright 2013-2016 pyMOR developers and contributors. All rights reserved.
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

from __future__ import absolute_import, division, print_function


from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.discretizations.basic import StationaryDiscretization
from pymor.domaindiscretizers.default import discretize_domain_default
from pymor.grids.boundaryinfos import EmptyBoundaryInfo
from pymor.grids.referenceelements import line, triangle, square
from pymor.gui.qt import PatchVisualizer, Matplotlib1DVisualizer
from pymor.operators import cg, fv
from pymor.operators.constructions import LincombOperator


def discretize_elliptic_cg(analytical_problem, diameter=None, domain_discretizer=None,
                           grid=None, boundary_info=None):
    """Discretizes an |EllipticProblem| using finite elements.

    Parameters
    ----------
    analytical_problem
        The |EllipticProblem| to discretize.
    diameter
        If not `None`, `diameter` is passed as an argument to the `domain_discretizer`.
    domain_discretizer
        Discretizer to be used for discretizing the analytical domain. This has
        to be a function `domain_discretizer(domain_description, diameter, ...)`.
        If `None`, |discretize_domain_default| is used.
    grid
        Instead of using a domain discretizer, the |Grid| can also be passed directly
        using this parameter.
    boundary_info
        A |BoundaryInfo| specifying the boundary types of the grid boundary entities.
        Must be provided if `grid` is specified.

    Returns
    -------
    discretization
        The |Discretization| that has been generated.
    data
        Dictionary with the following entries:

            :grid:           The generated |Grid|.
            :boundary_info:  The generated |BoundaryInfo|.
    """

    assert isinstance(analytical_problem, EllipticProblem)
    assert grid is None or boundary_info is not None
    assert boundary_info is None or grid is not None
    assert grid is None or domain_discretizer is None

    if grid is None:
        domain_discretizer = domain_discretizer or discretize_domain_default
        if diameter is None:
            grid, boundary_info = domain_discretizer(analytical_problem.domain)
        else:
            grid, boundary_info = domain_discretizer(analytical_problem.domain, diameter=diameter)

    assert grid.reference_element in (line, triangle, square)

    if grid.reference_element is square:
        DiffusionOperator = cg.DiffusionOperatorQ1
        AdvectionOperator = cg.AdvectionOperatorQ1
        ReactionOperator  = cg.L2ProductQ1
        Functional = cg.L2ProductFunctionalQ1
    else:
        DiffusionOperator = cg.DiffusionOperatorP1
        AdvectionOperator = cg.AdvectionOperatorP1
        ReactionOperator  = cg.L2ProductP1
        Functional = cg.L2ProductFunctionalP1

    p = analytical_problem

    if p.diffusion_functionals is not None or p.advection_functionals is not None or p.reaction_functionals is not None:
        # parametric case
        Li = [DiffusionOperator(grid, boundary_info, diffusion_constant=0, name='boundary_part')]
        coefficients = [1.]

        # diffusion part
        if p.diffusion_functionals is not None:
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=df, dirichlet_clear_diag=True,
                                     name='diffusion_{}'.format(i))
                   for i, df in enumerate(p.diffusion_functions)]
            coefficients += list(p.diffusion_functionals)
        elif p.diffusion_functions is not None:
            assert len(p.diffusion_functions) == 1
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                     dirichlet_clear_diag=True, name='diffusion')]
            coefficients.append(1.)

        # advection part
        if p.advection_functionals is not None:
            Li += [AdvectionOperator(grid, boundary_info, advection_function=af, dirichlet_clear_diag=True,
                                     name='advection_{}'.format(i))
                   for i, af in enumerate(p.advection_functions)]
            coefficients += list(p.advection_functionals)
        elif p.advection_functions is not None:
            assert len(p.advection_functions) == 1
            Li += [AdvectionOperator(grid, boundary_info, advection_function=p.advection_functions[0],
                                     dirichlet_clear_diag=True, name='advection')]
            coefficients.append(1.)

        # reaction part
        if p.reaction_functionals is not None:
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=rf, dirichlet_clear_diag=True,
                                    name='reaction_{}'.format(i))
                   for i, rf in enumerate(p.reaction_functions)]
            coefficients += list(p.reaction_functionals)
        elif p.reaction_functions is not None:
            assert len(p.reaction_functions) == 1
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=p.reaction_functions[0],
                                    dirichlet_clear_diag=True, name='reaction')]
            coefficients.append(1.)

        # robin boundaries
        if p.robin_data is not None:
            Li += [cg.RobinBoundaryOperator(grid, boundary_info, robin_data=p.robin_data, order=2, name='robin')]
            coefficients.append(1.)

        L = LincombOperator(operators=Li, coefficients=coefficients, name='ellipticOperator')
    else:
        # unparametric case, not operator for boundary treatment
        Li = []

        # only one operator has diagonal values, all subsequent operators have clear_diag
        dirichlet_clear_diag = False
        # diffusion part
        if p.diffusion_functions is not None:
            assert len(p.diffusion_functions) == 1
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                     dirichlet_clear_diag=dirichlet_clear_diag, name='diffusion')]
            dirichlet_clear_diag = True

        # advection part
        if p.advection_functions is not None:
            assert len(p.advection_functions) == 1
            Li += [AdvectionOperator(grid, boundary_info, advection_function=p.advection_functions[0],
                                     dirichlet_clear_diag=dirichlet_clear_diag, name='advection')]
            dirichlet_clear_diag = True

        # reaction part
        if p.reaction_functions is not None:
            assert len(p.reaction_functions) == 1
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=p.reaction_functions[0],
                                    dirichlet_clear_diag=dirichlet_clear_diag, name='reaction')]
            dirichlet_clear_diag = True

        # robin boundaries
        if p.robin_data is not None:
            Li += [cg.RobinBoundaryOperator(grid, boundary_info, robin_data=p.robin_data, order=2, name='robin')]

        if len(Li) == 1:
            L = Li[0]
        else:
            L = LincombOperator(operators=Li, coefficients=[1.] * len(Li), name='ellipticOperator')

    F = Functional(grid, p.rhs, boundary_info, dirichlet_data=p.dirichlet_data, neumann_data=p.neumann_data, order=1)

    if grid.reference_element in (triangle, square):
        visualizer = PatchVisualizer(grid=grid, bounding_box=grid.bounding_box(), codim=2)
    elif grid.reference_element is line:
        visualizer = Matplotlib1DVisualizer(grid=grid, codim=1)
    else:
        visualizer = None

    Prod = cg.L2ProductQ1 if grid.reference_element is square else cg.L2ProductP1
    empty_bi = EmptyBoundaryInfo(grid)
    l2_product = Prod(grid, empty_bi, name='l2')
    l2_0_product = Prod(grid, boundary_info, dirichlet_clear_columns=True, name='l2_0')
    h1_semi_product = DiffusionOperator(grid, empty_bi, name='h1_semi')
    h1_0_semi_product = DiffusionOperator(grid, boundary_info, dirichlet_clear_columns=True, name='h1_0_semi')
    products = {'h1': l2_product + h1_semi_product,
                'h1_semi': h1_semi_product,
                'l2': l2_product,
                'h1_0': l2_0_product + h1_0_semi_product,
                'h1_0_semi': h1_0_semi_product,
                'l2_0': l2_0_product}

    parameter_space = p.parameter_space if hasattr(p, 'parameter_space') else None

    discretization = StationaryDiscretization(L, F, products=products, visualizer=visualizer,
                                              parameter_space=parameter_space, name='{}_CG'.format(p.name))

    return discretization, {'grid': grid, 'boundary_info': boundary_info}


def discretize_elliptic_fv(analytical_problem, diameter=None, domain_discretizer=None,
                           grid=None, boundary_info=None):
    """Discretizes an |EllipticProblem| using the finite volume method.

    Parameters
    ----------
    analytical_problem
        The |EllipticProblem| to discretize.
    diameter
        If not `None`, `diameter` is passed as an argument to the `domain_discretizer`.
    domain_discretizer
        Discretizer to be used for discretizing the analytical domain. This has
        to be a function `domain_discretizer(domain_description, diameter, ...)`.
        If `None`, |discretize_domain_default| is used.
    grid
        Instead of using a domain discretizer, the |Grid| can also be passed directly
        using this parameter.
    boundary_info
        A |BoundaryInfo| specifying the boundary types of the grid boundary entities.
        Must be provided if `grid` is specified.

    Returns
    -------
    discretization
        The |Discretization| that has been generated.
    data
        Dictionary with the following entries:

            :grid:           The generated |Grid|.
            :boundary_info:  The generated |BoundaryInfo|.
    """

    assert isinstance(analytical_problem, EllipticProblem)
    assert grid is None or boundary_info is not None
    assert boundary_info is None or grid is not None
    assert grid is None or domain_discretizer is None

    if analytical_problem.advection_functions is not None:
        raise NotImplementedError
    if analytical_problem.reaction_functions is not None:
        raise NotImplementedError
    if analytical_problem.robin_data is not None:
        raise NotImplementedError

    if grid is None:
        domain_discretizer = domain_discretizer or discretize_domain_default
        if diameter is None:
            grid, boundary_info = domain_discretizer(analytical_problem.domain)
        else:
            grid, boundary_info = domain_discretizer(analytical_problem.domain, diameter=diameter)

    p = analytical_problem

    if p.diffusion_functionals is not None:
        Li = [fv.DiffusionOperator(grid, boundary_info, diffusion_function=df, name='diffusion_{}'.format(i))
              for i, df in enumerate(p.diffusion_functions)]
        L = LincombOperator(operators=Li, coefficients=list(p.diffusion_functionals),
                            name='diffusion')

        F0 = fv.L2ProductFunctional(grid, p.rhs, boundary_info=boundary_info, neumann_data=p.neumann_data)
        if p.dirichlet_data is not None:
            Fi = [fv.L2ProductFunctional(grid, None, boundary_info=boundary_info, dirichlet_data=p.dirichlet_data,
                                         diffusion_function=df, name='dirichlet_{}'.format(i))
                  for i, df in enumerate(p.diffusion_functions)]
            F = LincombOperator(operators=[F0] + Fi, coefficients=[1.] + list(p.diffusion_functionals),
                                name='rhs')
        else:
            F = F0

    else:
        assert len(p.diffusion_functions) == 1
        L = fv.DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                 name='diffusion')

        F = fv.L2ProductFunctional(grid, p.rhs, boundary_info=boundary_info, dirichlet_data=p.dirichlet_data,
                                   diffusion_function=p.diffusion_functions[0], neumann_data=p.neumann_data)

    if grid.reference_element in (triangle, square):
        visualizer = PatchVisualizer(grid=grid, bounding_box=grid.bounding_box(), codim=0)
    elif grid.reference_element is line:
        visualizer = Matplotlib1DVisualizer(grid=grid, codim=0)
    else:
        visualizer = None

    l2_product = fv.L2Product(grid, name='l2')
    products = {'l2': l2_product}

    parameter_space = p.parameter_space if hasattr(p, 'parameter_space') else None

    discretization = StationaryDiscretization(L, F, products=products, visualizer=visualizer,
                                              parameter_space=parameter_space, name='{}_FV'.format(p.name))

    return discretization, {'grid': grid, 'boundary_info': boundary_info}


==> anc/randomized_lmor/4_4/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/randomized_lmor/4_4/operator_svd.py <==
import numpy as np
import scipy
import timeit

from pymor.basic import *

# variant 1: basis change
def create_orthogonal_basis(M):
    assert M.source.dim == M.range.dim
    basis = NumpyVectorArray(np.eye(M.source.dim))
    gram_schmidt(basis, copy=False, product=M)
    return basis

def operator_svd1(op, source_product, range_product):

    basis_source = create_orthogonal_basis(source_product)
    basis_range = create_orthogonal_basis(range_product)

    op_ownbasis = basis_range.dot(range_product.apply(op.apply(basis_source)))
    Uob, sob, Vob = np.linalg.svd(op_ownbasis, full_matrices=False)

    U1 = NumpyVectorArray(basis_range.data.T.dot(Uob).T)
    V1 = NumpyVectorArray(basis_source.data.T.dot(Vob.T).T)

    return U1, sob, V1

# variant 2: 
def operator_svd2(T, source_product, range_product):
    TadjT = T.apply_adjoint(T.apply(NumpyVectorArray(np.eye(T.source.dim))),
                        source_product=source_product,
                        range_product=range_product)

    w,v = np.linalg.eig(TadjT.data.T)
    mylist = [(i,lamb,v[:,i]) for i,lamb in enumerate(w)]

    mylist.sort(key=lambda x: -x[1])
    mylist = mylist[:T.range.dim]
    mylist = [(np.sqrt(j),k) for i,j,k in mylist]

    s2 = [x[0] for x in mylist]

    V2 = NumpyVectorArray(np.array([x[1] for x in mylist]))
    normssq = source_product.pairwise_apply2(V2,V2)
    V2.scal(1./np.sqrt(normssq))

    U2 = T.apply(V2)
    normssq = range_product.pairwise_apply2(U2,U2)
    U2.scal(1./np.sqrt(normssq))

    return U2, s2, V2


# variant 3
def operator_svd3(T, source_product, range_product):
    TTadj = T.apply(T.apply_adjoint(NumpyVectorArray(np.eye(T.range.dim)),
                                source_product=source_product,
                                range_product=range_product))

    w, v = np.linalg.eig(TTadj.data.T)
    mylist = [(i,lamb,v[:,i]) for i,lamb in enumerate(w)]

    mylist.sort(key=lambda x: -x[1])
    mylist = mylist[:T.range.dim]
    mylist = [(np.sqrt(j),k) for i,j,k in mylist]
    
    s3 = [x[0] for x in mylist]
    U3 = NumpyVectorArray(np.array([x[1] for x in mylist]))
    normssq = range_product.pairwise_apply2(U3,U3)
    U3.scal(1./np.sqrt(normssq))
    
    V3 = T.apply_adjoint(U3,
                         source_product=source_product,
                         range_product=range_product)
    normssq = source_product.pairwise_apply2(V3,V3)
    V3.scal(1./np.sqrt(normssq))
    
    return U3, s3, V3

# variant 4
def operator_svd4(T, source_product, range_product):
    TadjT = T.apply_adjoint(T.apply(NumpyVectorArray(np.eye(T.source.dim))),
                            range_product=range_product)

    smat = source_product._matrix
    if scipy.sparse.issparse(smat):
        smat = smat.todense()
    w,v = scipy.linalg.eig(TadjT.data.T, b=smat)
    mylist = [(i,lamb,v[:,i]) for i,lamb in enumerate(w)]

    mylist.sort(key=lambda x: -x[1])
    mylist = mylist[:T.range.dim]
    mylist = [(np.sqrt(j),k) for i,j,k in mylist]

    s2 = [x[0] for x in mylist]

    V2 = NumpyVectorArray(np.array([x[1] for x in mylist]))
    normssq = source_product.pairwise_apply2(V2,V2)
    V2.scal(1./np.sqrt(normssq))

    U2 = T.apply(V2)
    normssq = range_product.pairwise_apply2(U2,U2)
    U2.scal(1./np.sqrt(normssq))

    return U2, s2, V2

def operator_svd5(Top, source_inner, range_inner):
    Top = Top._matrix
    source_inner = source_inner._matrix
    range_inner = range_inner._matrix
    sfac = scipy.sparse.linalg.factorized(source_inner)
    Tadj = sfac(Top.T.dot(range_inner.todense()))
    blockmat = [[None, Tadj], [Top, None]]
    fullblockmat = scipy.sparse.bmat(blockmat).tocsc()
    w,v = np.linalg.eig(fullblockmat.todense())
    return np.abs(w[::2])


def random_inner_product(dim):
    M = np.random.random((dim,dim))*2-1
    M = M + M.T
    M = M.dot(M)
    return NumpyMatrixOperator(M)

def check_svd(fun):
    Ms = random_inner_product(dim_source)
    Mr = random_inner_product(dim_range)
    T = NumpyMatrixOperator(np.random.random((dim_range, dim_source))*2-1)
    U,s,V = fun(T, Ms, Mr)
    T_shouldbe = U.data.T.dot(np.diag(s).dot(V.data.dot(Ms._matrix)))

    return np.linalg.norm(T._matrix - T_shouldbe) / np.linalg.norm(T._matrix)

if __name__ == "__main__":
    dim_source = 700
    dim_range = 40
    tolerance = 1e-10*dim_source*dim_range
    setup = """
from operator_svd import random_inner_product
from pymor.basic import NumpyMatrixOperator
import numpy as np
from operator_svd import operator_svd1, operator_svd2, operator_svd3, operator_svd4
dim_source = {}
dim_range = {}
Ms = random_inner_product(dim_source)
Mr = random_inner_product(dim_range)
T = NumpyMatrixOperator(np.random.random((dim_range, dim_source))*2-1)
tolerance = {}
""".format(dim_source, dim_range, tolerance)
    times = []
    #times.append(timeit.timeit("operator_svd1(T, Ms, Mr)", setup=setup, number=2))
    #times.append(timeit.timeit("operator_svd2(T, Ms, Mr)", setup=setup, number=2))
    times.append(timeit.timeit("operator_svd3(T, Ms, Mr)", setup=setup, number=2))
    times.append(timeit.timeit("operator_svd4(T, Ms, Mr)", setup=setup, number=2))

    print times

    #print check_svd(operator_svd1)
    #print check_svd(operator_svd2)
    print check_svd(operator_svd3)
    print check_svd(operator_svd4)



==> anc/randomized_lmor/4_4/partitioner.py <==
from __future__ import absolute_import, division, print_function

import numpy as np

from pymor.grids.tria import TriaGrid

def partition_any_grid(grid, num_intervals=(2,2), codim=2):
    subdomains = [[[] for _ in range(num_intervals[1])] for _ in range(num_intervals[0])]
    x0_edges = [[[] for _ in range(num_intervals[1] - 1)] for _ in range(num_intervals[0])]
    x1_edges = [[[] for _ in range(num_intervals[1])] for _ in range(num_intervals[0] - 1)]
    vertices = [[[] for _ in range(num_intervals[1] - 1)] for _ in range(num_intervals[0] - 1)]
    
    x0_increment = float(grid.x0_width) / num_intervals[0]
    x1_increment = float(grid.x1_width) / num_intervals[1]
    
    def on_x0_boundary(coord):
        x0 = coord[0]
        x0_in_increments = (x0 - grid.x0_range[0]) / x0_increment
        if np.isclose(np.round(x0_in_increments), x0_in_increments) and x0_in_increments > 0.5 and x0_in_increments < num_intervals[0] - 0.5:
            return True
        else:
            return False

    def on_x1_boundary(coord):
        x1 = coord[1]
        x1_in_increments = (x1 - grid.x1_range[0]) / x1_increment
        if np.isclose(np.round(x1_in_increments), x1_in_increments) and x1_in_increments > 0.5 and x1_in_increments < num_intervals[1] - 0.5:
            return True
        else:
            return False
            
    for dofnr, coord in enumerate(grid.centers(codim)):
        if on_x0_boundary(coord):
            if on_x1_boundary(coord):
                vertices[int(np.round((coord[0] - grid.x0_range[0]) / x0_increment) - 1)][int(np.round((coord[1] - grid.x1_range[0]) / x1_increment) - 1)].append(dofnr)
            else:
                x1_edges[int(np.round((coord[0] - grid.x0_range[0]) / x0_increment) - 1)][min(int(np.floor((coord[1] - grid.x1_range[0]) / x1_increment)), num_intervals[1] - 1)].append(dofnr)
        elif on_x1_boundary(coord):
            x0_edges[min(int(np.floor((coord[0] - grid.x0_range[0]) / x0_increment)), num_intervals[0] - 1)][int(np.round((coord[1] - grid.x1_range[0]) / x1_increment) - 1)].append(dofnr)
        else:
            subdomains[min(int(np.floor((coord[0] - grid.x0_range[0]) / x0_increment)), num_intervals[0] - 1)][min(int(np.floor((coord[1] - grid.x1_range[0]) / x1_increment)), num_intervals[1] - 1)].append(dofnr)
            
    def to_np(l):
        return [[np.array(a, dtype=np.dtype('int32')) for a in ab] for ab in l]
        
    return to_np(subdomains), (to_np(x0_edges), to_np(x1_edges)), to_np(vertices)

def partition_tria_grid(grid, num_intervals=(2, 2)):
    assert isinstance(grid, TriaGrid)
    assert not grid.identify_left_right and not grid.identify_bottom_top
    assert grid.num_intervals[0] % num_intervals[0] == 0
    assert grid.num_intervals[1] % num_intervals[1] == 0

    gni = grid.num_intervals
    ni = num_intervals
    gni_per_i = (gni[0] / ni[0], gni[1] / ni[1])

    vertex_numbers = (np.arange((grid.num_intervals[0] + 1) * (grid.num_intervals[1] + 1))
                      .reshape((grid.num_intervals[1] + 1, grid.num_intervals[0] + 1)).T)

    center_vertex_numbers = (np.arange(grid.num_intervals[0] * grid.num_intervals[1])
                             .reshape(grid.num_intervals[1], grid.num_intervals[0]).T) + vertex_numbers.size

    subdomains = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                           i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                            for i1 in range(ni[1])]
                           for i0 in range(ni[0])])

    subdomain_centers = np.array([[center_vertex_numbers[i0 * gni_per_i[0]:(i0 + 1) * gni_per_i[0],
                                                         i1 * gni_per_i[1]:(i1 + 1) * gni_per_i[1]].ravel()
                                  for i1 in range(ni[1])]
                                 for i0 in range(ni[0])])

    subdomains = np.concatenate((subdomains, subdomain_centers), axis=2)
    del subdomain_centers

    x0_edges = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                         i1 * gni_per_i[1]].ravel()
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0])])

    x1_edges = np.array([[vertex_numbers[i0 * gni_per_i[0],
                                         i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                          for i1 in range(ni[1])]
                         for i0 in range(ni[0] + 1)])

    vertices = np.array([[[vertex_numbers[i0 * gni_per_i[0],
                                          i1 * gni_per_i[1]]]
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0] + 1)])

    return subdomains, (x0_edges, x1_edges), vertices


def merge_domain_boundaries(subdomains, edges, vertices):

    subdomains = [[s for s in sd] for sd in subdomains]
    subdomains[0] = [np.concatenate((s, e)) for s, e in zip(subdomains[0], edges[1][0])]
    subdomains[-1] = [np.concatenate((s, e)) for s, e in zip(subdomains[-1], edges[1][-1])]
    for i in range(len(subdomains)):
        subdomains[i][0] = np.concatenate((subdomains[i][0], edges[0][i][0]))
        subdomains[i][-1] = np.concatenate((subdomains[i][-1], edges[0][i][-1]))
    for i, j in [(0, 0), (0, -1), (-1, 0), (-1, -1)]:
        subdomains[i][j] = np.concatenate((subdomains[i][j], vertices[i][j]))

    x0_edges, x1_edges = edges[0][:, 1:-1], edges[1][1:-1, :]
    x0_edges = [[e for e in ed] for ed in x0_edges]
    x1_edges = [[e for e in ed] for ed in x1_edges]
    x0_edges[0] = [np.concatenate((e, v)) for e, v in zip(x0_edges[0], vertices[0, 1:-1])]
    x0_edges[-1] = [np.concatenate((e, v)) for e, v in zip(x0_edges[-1], vertices[-1, 1:-1])]
    for i in range(len(x1_edges)):
        x1_edges[i][0] = np.concatenate((x1_edges[i][0], vertices[i + 1, 0]))
        x1_edges[i][-1] = np.concatenate((x1_edges[i][-1], vertices[i + 1, -1]))

    vertices = [[v for v in vt] for vt in vertices[1:-1, 1:-1]]

    for thing in [subdomains, x0_edges, x1_edges, vertices]:
        for ab in thing:
            for a in ab:
                a.sort()
        
    return subdomains, (x0_edges, x1_edges), vertices


def build_subspaces(subdomains, edges, vertices):

    dtype = {'names': ['id', 'codim', 'patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv', 'dofs', 'xenv', 'cxenv'],
             'formats': ['int32', 'int8', 'object', 'object', 'object', 'object', 'object', 'object', 'object', 'object', 'object']}

    sd_x0 = len(subdomains)
    sd_x1 = len(subdomains[0])
    sd = np.zeros((sd_x0, sd_x1), dtype=dtype)

    sd['dofs'] = subdomains
    sd['id'] = np.arange(sd_x0 * sd_x1).reshape((sd_x0, sd_x1))
    sd['codim'] = 0

    x0_ed_x0 = len(edges[0])
    x0_ed_x1 = len(edges[0][0])
    x0_ed = np.zeros((x0_ed_x0, x0_ed_x1), dtype=dtype)

    x0_ed['dofs'] = edges[0]
    x0_ed['id'] = np.arange(x0_ed_x0 * x0_ed_x1).reshape((x0_ed_x0, x0_ed_x1)) + sd.size
    x0_ed['codim'] = 1

    x1_ed_x0 = len(edges[1])
    x1_ed_x1 = len(edges[1][0])
    x1_ed = np.zeros((x1_ed_x0, x1_ed_x1), dtype=dtype)

    x1_ed['dofs'] = edges[1]
    x1_ed['id'] = np.arange(x1_ed_x0 * x1_ed_x1).reshape((x1_ed_x0, x1_ed_x1)) + (sd.size + x0_ed.size)
    x1_ed['codim'] = 1

    vt_x0 = len(vertices)
    vt_x1 = len(vertices[1])
    vt = np.zeros((vt_x0, vt_x1), dtype=dtype)
    vt['dofs'] = vertices
    vt['id'] = np.arange(vt_x0 * vt_x1).reshape((vt_x0, vt_x1)) + (sd.size + x0_ed.size + x1_ed.size)
    vt['codim'] = 2

    for i, s in np.ndenumerate(sd):
        s['patch'] = (s['id'],)
        cpatch = []
        if i[0] > 0:
            cpatch.append(x1_ed['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0:
            cpatch.append(x1_ed['id'][i])
        if i[1] > 0:
            cpatch.append(x0_ed['id'][i[0], i[1] - 1])
        if i[1] + 1 < sd_x1:
            cpatch.append(x0_ed['id'][i])

        if i[0] > 0 and i[1] > 0:
            cpatch.append(vt['id'][i[0] - 1, i[1] - 1])
        if i[0] > 0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0 and i[1] > 0:
            cpatch.append(vt['id'][i[0], i[1] - 1])
        if i[0] + 1 < sd_x0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0], i[1]])

        s['cpatch'] = tuple(cpatch)
        s['hpatch'] = tuple()

    for i, e in np.ndenumerate(x0_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0], i[1] + 1]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[0] > 0:
            patch.extend([sd['id'][i[0] - 1, i[1]], sd['id'][i[0] - 1, i[1] + 1],
                          x0_ed['id'][i[0] - 1, i[1]],
                          x1_ed['id'][i[0] - 1, i[1]], x1_ed['id'][i[0] - 1, i[1] + 1],
                          vt['id'][i[0] - 1, i[1]]])
        if i[0] + 1 < sd_x0:
            patch.extend([sd['id'][i[0] + 1, i[1]], sd['id'][i[0] + 1, i[1] + 1],
                          x0_ed['id'][i[0] + 1, i[1]],
                          x1_ed['id'][i[0], i[1]], x1_ed['id'][i[0], i[1] + 1],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, e in np.ndenumerate(x1_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0] + 1, i[1]]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[1] > 0:
            patch.extend([sd['id'][i[0], i[1] - 1], sd['id'][i[0] + 1, i[1] - 1],
                          x1_ed['id'][i[0], i[1] - 1],
                          x0_ed['id'][i[0], i[1] - 1], x0_ed['id'][i[0] + 1, i[1] - 1],
                          vt['id'][i[0], i[1] - 1]])
        if i[1] + 1 < sd_x1:
            patch.extend([sd['id'][i[0], i[1] + 1], sd['id'][i[0] + 1, i[1] + 1],
                          x1_ed['id'][i[0], i[1] + 1],
                          x0_ed['id'][i[0], i[1]], x0_ed['id'][i[0] + 1, i[1]],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, v in np.ndenumerate(vt):
        v['patch'] = tuple(np.concatenate(([v['id']],
                                           sd['id'][i[0]:i[0] + 2, i[1]:i[1] + 2].ravel(),
                                           x0_ed['id'][i[0]:i[0] + 2, i[1]],
                                           x1_ed['id'][i[0], i[1]:i[1] + 2])))
        v['env'] = v['patch']
        v['hpatch'] = tuple([x for x in v['patch'] if not x == v['id']])
        v['henv'] = tuple([x for x in v['env'] if not x == v['id']])

    subspaces = np.concatenate((sd.ravel(), x0_ed.ravel(), x1_ed.ravel(), vt.ravel()))
    subspaces_per_codim = (sd['id'].ravel(),
                           np.concatenate((x0_ed['id'].ravel(), x1_ed['id'].ravel())),
                           vt['id'].ravel())

    for s in subspaces:
        if s['codim'] == 0:
            s['env'] = tuple(set(i
                                 for k in s['cpatch'] if subspaces[k]['codim'] == 1
                                 for i in subspaces[k]['env']))
            s['henv'] = tuple([x for x in s['env'] if not x == s['id']])
        else:
            s['cpatch'] = tuple(set(i
                                    for k in s['patch'] if subspaces[k]['codim'] == 0
                                    for i in subspaces[k]['cpatch'] if i not in s['patch']))
        s['cenv'] = tuple(set(i
                              for k in s['env'] if subspaces[k]['codim'] == 0
                              for i in subspaces[k]['cpatch'] if i not in s['env']))

        s['xenv'] = tuple(set(i
                              for k in s['cenv'] if subspaces[k]['codim'] == 1
                              for i in subspaces[k]['env'])
                          | set(s['env']))
        
        s['cxenv'] = tuple(set(i
                               for k in s['xenv'] if subspaces[k]['codim'] == 0
                               for i in subspaces[k]['cpatch'] if i not in s['xenv']))

    # sort all:
    for x in subspaces:
        for spacename in ['patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv', 'xenv', 'cxenv']:
            s[spacename] = tuple(sorted(s[spacename]))

    return subspaces, subspaces_per_codim


==> anc/randomized_lmor/4_4/postprocessing_global_approximation.py <==
import simdb
import numpy as np
import matplotlib.pyplot as plt


for problem in ["h", "poisson"]:
    ex = simdb.SimulationDatabase().select_last("global_approximations", problem=problem)
    plt.xscale("log")
    plt.yscale("log")
    plt.gca().invert_xaxis()
    rel_errors = ex.d.errors / ex.d.global_energy_norm[0]

    for e in rel_errors:
        plt.plot(ex.d.tolerances, e)

    plt.plot(ex.d.tolerances, ex.d.tolerances, label="x")
    plt.plot(ex.d.tolerances, ex.d.tolerances * 1e-2, label="xe-2")
    plt.plot(ex.d.tolerances, ex.d.tolerances * 1e-4, label="xe-4")
    
    plt.show()

    alldata = np.vstack((ex.d.tolerances,np.percentile(rel_errors, [0,25,50,75,100], axis=0)))

    open("global_approximations_{}.dat".format(problem), "w").writelines([" ".join(map(str,v)) + "\n" for v in alldata.T])


==> anc/randomized_lmor/4_4/postprocessing_local_approximations.py <==
import simdb
import numpy as np
import matplotlib.pyplot as plt


for problem in reversed(["h", "poisson"]):
    ex = simdb.SimulationDatabase().select_last("local_approximations", problem=problem)
    plt.xscale("log")
    plt.yscale("log")
    plt.gca().invert_xaxis()

    plt.plot(ex.d.tolerances, ex.d.tolerances, "o-", label="x")
    for p in reversed([0,25,50,75,100]):
        plt.plot(ex.d.tolerances, np.percentile(ex.d.quotients, p, axis=0), label="{} percentile".format(p))

    plt.legend()
    plt.show()

    alldata = np.vstack((ex.d.tolerances,np.percentile(ex.d.quotients, [0,25,50,75,100], axis=0)))

    open("local_approximations_{}.dat".format(problem), "w").writelines([" ".join(map(str,v)) + "\n" for v in alldata.T])


==> anc/randomized_lmor/4_4/postprocessing_random_basis_convergence.py <==
import numpy as np

import simdb

for experiment in ["H", "poisson"]:
    ex = simdb.SimulationDatabase().select_last(
        "local_global_error_fixed_basis_size",
        problem=experiment)
    
    lb = ex.d.local_bestapproximations
    ln = ex.d.local_norms[0,:]
    
    # relative approximations:
    lb = lb/ln
    # maximum over all spaces:
    lbmax = np.max(lb, axis=2)
    # do statistics
    lbmaxp = np.percentile(lbmax, [0,25,50,75,100], axis=0)
    
    #now gfem errors
    gfem_er = ex.d.gfem_errors / ex.d.norm_u
    # do statistics
    gfem_er = np.percentile(gfem_er, [0,25,50,75,100], axis=0)
    
    alldata = np.vstack((range(ex.p.max_basis_size), lbmaxp, gfem_er))
    
    open("local_global_errors_{}.dat".format(experiment), "w").writelines(
        [" ".join(map(str,v)) + "\n" for v in alldata.T]
)



==> anc/randomized_lmor/4_4/postprocessing_svddecay.py <==
import numpy as np

import simdb

for experiment in ["H", "poisson"]:
    ex = simdb.SimulationDatabase().select_last(
        "svddecay", problem=experiment)
    maxsvd = np.max(ex.d.svd, axis=0)
    open("maxsvd_{}.dat".format(experiment), "w").writelines(
        ["{}\n".format(x) for x in maxsvd]
)


==> anc/randomized_lmor/4_4/pou.py <==
import numpy as np


def hatfunction(start, peak, end):
    """get a hat function

    1             /\
    |            /  \
    |           /    \
    |          /      \
    0----------        -------------
    |
               |   |   |
           start peak  end

    :param start: value where function starts to rise, may be -float('inf')
    :param peak: value where functions has its maximum
    :param end: value where functions ends to fall, may be float('inf')

    :returns: python function
    """
    start = float(start)
    peak = float(peak)
    end = float(end)
    assert start < peak < end
    assert np.isfinite(peak)

    def f(x):
        x = np.array(x)
        return np.maximum(0,
                   np.minimum(
                       (x - peak) / (peak - start) + 1,
                       (x - peak) / (peak - end) + 1
                   )
                   )
    return f


def ndhatfunction(definitions):
    """get an n dimensional hat function

    :param definitions: list of triples (start,peak,end)

    :returns: python function
    """
    onedfunctions = [hatfunction(*d) for d in definitions]

    def ndf(x):
        x = np.array(x)
        result = np.ones(x.shape[:-1])
        for i, f in enumerate(onedfunctions):
            result *= f(x[..., i])
        return result
    return ndf


def gen_definitions(boundaries, outer_constant):
    """generates hat function definitions from domain boundaries

    examples:

    (0,1,2,3,4) becomes with outer_constant=False
    [(-float('inf'),0,1),
     (0,1,2),
     (1,2,3),
     (3,4,float('inf'))]

    (0,1,2,3,4) becomes with outer_constant=True
    [(-float('inf'),1,2),
     (2,3,float('inf'))]


    """
    boundaries = list(boundaries)  # create a copy
    if outer_constant:
        boundaries = boundaries[1:-1]

    boundaries = [-float('inf')] + boundaries + [float('inf')]

    if len(boundaries) == 2:
        # we need a constant one function
        return [(-float('inf'), 0, float('inf'))]

    return [(boundaries[i], boundaries[i + 1], boundaries[i + 2])
            for i in range(len(boundaries) - 2)]


def partition_of_unity(boundary_lists, outer_constant=True):
    """get a partition of unity

    :param boundary_lists: a list of lists. For each dimension, a
                           list of domain boundaries
    :param outer_constant: whether the outmost function should be
                           one at the boundary and then go to zero within
                           the first domain or
                           constant one in the first domain and go to zero
                           within the second domain
    :returns: numpy array of python functions
    """

    definition_lists = [gen_definitions(b, outer_constant)
                        for b in boundary_lists]
    resultshape = [len(d) for d in definition_lists]
    alldefs = [[definition] for definition in definition_lists[0]]
    # outer product
    for deflist in definition_lists[1:]:
        alldefs = [oldlist + [newelem]
                   for oldlist in alldefs for newelem in deflist]

    allfuns = map(ndhatfunction, alldefs)
    result = np.array(allfuns)
    result = result.reshape(resultshape)
    return result

if __name__ == "__main__":
    # most simple test
    myfun = hatfunction(3, 4, 5)
    assert myfun(2) == 0
    assert myfun(3) == 0
    assert myfun(3.5) == 0.5
    assert myfun(4) == 1
    assert myfun(4.5) == 0.5
    assert myfun(5) == 0
    assert myfun(6) == 0
    # vectorized test
    assert np.all(myfun((3.5, 4, 4.5)) == (0.5, 1, 0.5))

    # 'inf' test
    myfun = hatfunction(3, 4, float('inf'))
    assert myfun(2) == 0
    assert myfun(3) == 0
    assert myfun(3.5) == 0.5
    assert myfun(4) == 1
    assert myfun(4.5) == 1
    assert myfun(5) == 1
    assert myfun(6) == 1

    myfun = hatfunction(-float('inf'), 4, 6)
    assert myfun(2) == 1
    assert myfun(3) == 1
    assert myfun(3.5) == 1
    assert myfun(4) == 1
    assert myfun(4.5) == 0.75
    assert myfun(5) == 0.5
    assert myfun(6) == 0

    # n dimensional test
    myfun = ndhatfunction(((3, 4, 5), (4, 5, float('inf'))))
    assert myfun((3, 5)) == 0
    assert myfun((3.5, 5)) == 0.5
    assert myfun((4, 4.5)) == 0.5
    # vectorized test
    assert np.all(myfun( ( (3, 5), (3.5, 5), (4, 4.5) ) ) == (0, 0.5, 0.5) )

    # gen_definitions test
    # 3 domains, constant
    refresult = [(-float('inf'), 1, 2), (1, 2, float('inf'))]
    actualresult = gen_definitions((0, 1, 2, 3), outer_constant=True)
    assert refresult == actualresult

    # 3 domains, not constant
    refresult = [(-float('inf'), 0, 1),
                 (0, 1, 2),
                 (1, 2, 3),
                 (2, 3, float('inf'))]
    actualresult = gen_definitions((0, 1, 2, 3), outer_constant=False)
    assert refresult == actualresult

    # 2 domains, constant
    refresult = [(-float('inf'), 1, float('inf'))]
    actualresult = gen_definitions((0, 1, 2), outer_constant=True)
    assert refresult == actualresult

    # 2 domains, not constant
    refresult = [(-float('inf'), 0, 1),
                 (0, 1, 2),
                 (1, 2, float('inf'))]
    actualresult = gen_definitions((0, 1, 2), outer_constant=False)
    assert refresult == actualresult

    # 1 domain, constant
    refresult = [(-float('inf'), 0, float('inf'))]
    actualresult = gen_definitions((0, 1), outer_constant=True)
    assert refresult == actualresult

    # 1 domain, not constant
    refresult = [(-float('inf'), 0, 1),
                 (0, 1, float('inf'))]
    actualresult = gen_definitions((0, 1), outer_constant=False)
    assert refresult == actualresult

    # partition of unity tests
    pou = partition_of_unity((
        (1, 2, 3),
    ), outer_constant=False)
    assert pou.shape == (3,)

    pou = partition_of_unity((
        (1, 2, 3),
        (4, 5, 6),
    ), outer_constant=False)
    assert pou.shape == (3, 3)
    myfun = pou[1, 1]
    assert myfun((2, 5)) == 1
    assert myfun((2, 5.5)) == 0.5
    assert myfun((2.5, 5.5)) == 0.25
    myfun = pou[1, 2]
    assert myfun((2, 5)) == 0
    assert myfun((2, 6)) == 1

    pou = partition_of_unity((
        (1, 2, 3),
        (4, 5, 6),
    ), outer_constant=True)
    assert pou.shape == (1, 1)
    myfun = pou[0, 0]
    assert myfun((3, 4)) == 1

    pou = partition_of_unity((
        (1, 2),
        (4, 5),
    ), outer_constant=True)
    assert pou.shape == (1, 1)
    myfun = pou[0, 0]
    assert myfun((3, 4)) == 1

    pou = partition_of_unity((
        (1, 2, 3, 5),
        (4, 5, 6, 7),
    ), outer_constant=False)
    assert pou.shape == (4, 4)
    myfun = pou[1, 1]
    assert myfun((2, 5)) == 1



==> anc/randomized_lmor/4_4/problems.py <==
from __future__ import absolute_import, division, print_function
import os

from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.domaindescriptions.basic import RectDomain
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.functions.basic import FunctionBase, ConstantFunction
from pymor.operators.constructions import VectorFunctional, LincombOperator, VectorOperator
from pymor.operators.interfaces import OperatorInterface
from pymor.parameters.functionals import ExpressionParameterFunctional
from pymor.parameters.spaces import CubicParameterSpace
from pymor.functions.bitmap import BitmapFunction

import numpy as np

def h_problem(closed_connections=(3, 4)):
    for i in closed_connections:
        assert i in (1, 2, 3, 4, 5, 6)

    filepath = os.path.dirname(os.path.realpath(__file__))
    rhsfunction = BitmapFunction(os.path.join(filepath,"rhs.png"), range=(-128, 127))
    rhsfunction = rhsfunction
    import pdb
    #pdb.set_trace()
    backgroundfunction = ConstantFunction(1., dim_domain=2)
    coefficientfunction = BitmapFunction(os.path.join(filepath,'h_allopen.png'), range=(1., 0.))
    for i in closed_connections:
        coefficientfunction = coefficientfunction + BitmapFunction(os.path.join(filepath,'h_close'+str(i)+'.png'), range=(1., 0))

    p = EllipticProblem(domain=RectDomain([[0, 0], [1, 1]]),
                        diffusion_functions=(backgroundfunction,
                                             coefficientfunction),
                        diffusion_functionals=(1.,
                                               1e5),
                        rhs=rhsfunction,
                        name="H")
    return p

def poisson_problem():
    backgroundfunction = ConstantFunction(1., dim_domain=2)


    p = EllipticProblem(domain=RectDomain([[0, 0], [1, 1]]),
                        diffusion_functions=(backgroundfunction,),
                        diffusion_functionals=(1.,),
                        rhs=ConstantFunction(1., dim_domain=2),
                        name="poisson")

    return p


==> anc/randomized_lmor/4_4/pymor_defaults.py <==
# pyMOR defaults config file
# This file has been automatically created by pymor.core.defaults.write_defaults_to_file'.

d = {}

########################################################################
#                                                                      #
# SETTING THE FOLLOWING DEFAULTS WILL AFFECT STATE ID CALCULATION.     #
#                                                                      #
########################################################################

# d['pymor.algorithms.basic.almost_equal.atol'                                   ] = 1e-14
# d['pymor.algorithms.basic.almost_equal.rtol'                                   ] = 1e-14

# d['pymor.algorithms.genericsolvers.options.default_least_squares_solver'       ] = 'least_squares_generic_lsmr'
# d['pymor.algorithms.genericsolvers.options.default_solver'                     ] = 'generic_lgmres'
# d['pymor.algorithms.genericsolvers.options.generic_lgmres_inner_m'             ] = 39
# d['pymor.algorithms.genericsolvers.options.generic_lgmres_maxiter'             ] = 1000
# d['pymor.algorithms.genericsolvers.options.generic_lgmres_outer_k'             ] = 3
# d['pymor.algorithms.genericsolvers.options.generic_lgmres_tol'                 ] = 1e-05
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_atol'    ] = 1e-06
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_btol'    ] = 1e-06
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_conlim'  ] = 100000000.0
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_damp'    ] = 0.0
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_maxiter' ] = None
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsqr_atol'    ] = 1e-06
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsqr_btol'    ] = 1e-06
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsqr_conlim'  ] = 100000000.0
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsqr_iter_lim'] = None

# d['pymor.algorithms.gram_schmidt.gram_schmidt.atol'                            ] = 1e-13
# d['pymor.algorithms.gram_schmidt.gram_schmidt.check'                           ] = True
# d['pymor.algorithms.gram_schmidt.gram_schmidt.check_tol'                       ] = 0.001
# d['pymor.algorithms.gram_schmidt.gram_schmidt.reiterate'                       ] = True
d['pymor.algorithms.gram_schmidt.gram_schmidt.reiteration_threshold'           ] = 0.9999
# d['pymor.algorithms.gram_schmidt.gram_schmidt.rtol'                            ] = 1e-13

# d['pymor.algorithms.newton.newton.atol'                                        ] = -1.0
# d['pymor.algorithms.newton.newton.maxiter'                                     ] = 100
# d['pymor.algorithms.newton.newton.miniter'                                     ] = 0
# d['pymor.algorithms.newton.newton.rtol'                                        ] = -1.0
# d['pymor.algorithms.newton.newton.stagnation_threshold'                        ] = 0.9
# d['pymor.algorithms.newton.newton.stagnation_window'                           ] = 3

# d['pymor.algorithms.pod.pod.atol'                                              ] = 0.0
# d['pymor.algorithms.pod.pod.check'                                             ] = True
# d['pymor.algorithms.pod.pod.check_tol'                                         ] = 1e-10
# d['pymor.algorithms.pod.pod.l2_mean_err'                                       ] = 0.0
# d['pymor.algorithms.pod.pod.orthonormalize'                                    ] = True
# d['pymor.algorithms.pod.pod.rtol'                                              ] = 4e-08
# d['pymor.algorithms.pod.pod.symmetrize'                                        ] = False

d['pymor.operators.constructions.induced_norm.raise_negative'                  ] = True
d['pymor.operators.constructions.induced_norm.tol'                             ] = 1e-9

# d['pymor.operators.fv.jacobian_options.delta'                                  ] = 1e-07

# d['pymor.operators.numpy.dense_options.default_least_squares_solver'           ] = 'least_squares_lstsq'
# d['pymor.operators.numpy.dense_options.default_solver'                         ] = 'solve'
# d['pymor.operators.numpy.dense_options.least_squares_lstsq_rcond'              ] = -1.0

# d['pymor.operators.numpy.sparse_options.bicgstab_maxiter'                      ] = None
# d['pymor.operators.numpy.sparse_options.bicgstab_tol'                          ] = 1e-15
# d['pymor.operators.numpy.sparse_options.default_least_squares_solver'          ] = 'least_squares_lsmr'
# d['pymor.operators.numpy.sparse_options.default_solver'                        ] = 'spsolve'
# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_atol'               ] = 1e-06
# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_btol'               ] = 1e-06
# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_conlim'             ] = 100000000.0
# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_damp'               ] = 0.0
# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_maxiter'            ] = None
# d['pymor.operators.numpy.sparse_options.least_squares_lsqr_atol'               ] = 1e-06
# d['pymor.operators.numpy.sparse_options.least_squares_lsqr_btol'               ] = 1e-06
# d['pymor.operators.numpy.sparse_options.least_squares_lsqr_conlim'             ] = 100000000.0
# d['pymor.operators.numpy.sparse_options.least_squares_lsqr_iter_lim'           ] = None
# d['pymor.operators.numpy.sparse_options.lgmres_inner_m'                        ] = 39
# d['pymor.operators.numpy.sparse_options.lgmres_maxiter'                        ] = 1000
# d['pymor.operators.numpy.sparse_options.lgmres_outer_k'                        ] = 3
# d['pymor.operators.numpy.sparse_options.lgmres_tol'                            ] = 1e-05
# d['pymor.operators.numpy.sparse_options.pyamg_maxiter'                         ] = 400
# d['pymor.operators.numpy.sparse_options.pyamg_rs_CF'                           ] = 'RS'
# d['pymor.operators.numpy.sparse_options.pyamg_rs_accel'                        ] = None
# d['pymor.operators.numpy.sparse_options.pyamg_rs_coarse_solver'                ] = 'pinv2'
# d['pymor.operators.numpy.sparse_options.pyamg_rs_cycle'                        ] = 'V'
# d['pymor.operators.numpy.sparse_options.pyamg_rs_max_coarse'                   ] = 500
# d['pymor.operators.numpy.sparse_options.pyamg_rs_max_levels'                   ] = 10
# d['pymor.operators.numpy.sparse_options.pyamg_rs_maxiter'                      ] = 100
# d['pymor.operators.numpy.sparse_options.pyamg_rs_postsmoother'                 ] = ('gauss_seidel', {'sweep': 'symmetric'})
# d['pymor.operators.numpy.sparse_options.pyamg_rs_strength'                     ] = ('classical', {'theta': 0.25})
# d['pymor.operators.numpy.sparse_options.pyamg_rs_tol'                          ] = 1e-05
# d['pymor.operators.numpy.sparse_options.pyamg_sa_accel'                        ] = None
# d['pymor.operators.numpy.sparse_options.pyamg_sa_aggregate'                    ] = 'standard'
# d['pymor.operators.numpy.sparse_options.pyamg_sa_coarse_solver'                ] = 'pinv2'
# d['pymor.operators.numpy.sparse_options.pyamg_sa_cycle'                        ] = 'V'
# d['pymor.operators.numpy.sparse_options.pyamg_sa_diagonal_dominance'           ] = False
# d['pymor.operators.numpy.sparse_options.pyamg_sa_improve_candidates'           ] = [('block_gauss_seidel', {'sweep': 'symmetric', 'iterations': 4}), None]
# d['pymor.operators.numpy.sparse_options.pyamg_sa_max_coarse'                   ] = 500
# d['pymor.operators.numpy.sparse_options.pyamg_sa_max_levels'                   ] = 10
# d['pymor.operators.numpy.sparse_options.pyamg_sa_maxiter'                      ] = 100
# d['pymor.operators.numpy.sparse_options.pyamg_sa_postsmoother'                 ] = ('block_gauss_seidel', {'sweep': 'symmetric'})
# d['pymor.operators.numpy.sparse_options.pyamg_sa_presmoother'                  ] = ('block_gauss_seidel', {'sweep': 'symmetric'})
# d['pymor.operators.numpy.sparse_options.pyamg_sa_smooth'                       ] = ('jacobi', {'omega': 1.3333333333333333})
# d['pymor.operators.numpy.sparse_options.pyamg_sa_strength'                     ] = 'symmetric'
# d['pymor.operators.numpy.sparse_options.pyamg_sa_symmetry'                     ] = 'hermitian'
# d['pymor.operators.numpy.sparse_options.pyamg_sa_tol'                          ] = 1e-05
# d['pymor.operators.numpy.sparse_options.pyamg_tol'                             ] = 1e-05
# d['pymor.operators.numpy.sparse_options.spilu_drop_rule'                       ] = 'basic,area'
# d['pymor.operators.numpy.sparse_options.spilu_drop_tol'                        ] = 0.0001
# d['pymor.operators.numpy.sparse_options.spilu_fill_factor'                     ] = 10
# d['pymor.operators.numpy.sparse_options.spilu_permc_spec'                      ] = 'COLAMD'
# d['pymor.operators.numpy.sparse_options.spsolve_keep_factorization'            ] = True
# d['pymor.operators.numpy.sparse_options.spsolve_permc_spec'                    ] = 'COLAMD'

# d['pymor.parallel.default.new_parallel_pool.allow_mpi'                         ] = True
# d['pymor.parallel.default.new_parallel_pool.ipython_num_engines'               ] = None
# d['pymor.parallel.default.new_parallel_pool.ipython_profile'                   ] = None

# d['pymor.tools.floatcmp.float_cmp.atol'                                        ] = 1e-14
# d['pymor.tools.floatcmp.float_cmp.rtol'                                        ] = 1e-14

# d['pymor.tools.mpi.event_loop_settings.auto_launch'                            ] = True

# d['pymor.tools.random.new_random_state.seed'                                   ] = 42


########################################################################
#                                                                      #
# SETTING THE FOLLOWING DEFAULTS WILL NOT AFFECT STATE ID CALCULATION. #
#                                                                      #
########################################################################

# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsmr_show'    ] = False
# d['pymor.algorithms.genericsolvers.options.least_squares_generic_lsqr_show'    ] = False

# d['pymor.core.cache.default_regions.disk_max_size'                             ] = 1073741824
# d['pymor.core.cache.default_regions.disk_path'                                 ] = '/tmp/pymor.cache.andreasbuhr'
# d['pymor.core.cache.default_regions.memory_max_keys'                           ] = 1000
# d['pymor.core.cache.default_regions.persistent_max_size'                       ] = 1073741824
# d['pymor.core.cache.default_regions.persistent_path'                           ] = '/tmp/pymor.persistent.cache.andreasbuhr'

# d['pymor.core.logger.getLogger.filename'                                       ] = ''

# d['pymor.core.logger.set_log_format.block_timings'                             ] = False
# d['pymor.core.logger.set_log_format.indent_blocks'                             ] = True
# d['pymor.core.logger.set_log_format.max_hierarchy_level'                       ] = 1

# d['pymor.core.logger.set_log_levels.levels'                                    ] = {'pymor': 'INFO'}

# d['pymor.gui.qt.visualize_patch.backend'                                       ] = 'gl'

# d['pymor.operators.numpy.sparse_options.least_squares_lsmr_show'               ] = False
# d['pymor.operators.numpy.sparse_options.least_squares_lsqr_show'               ] = False
# d['pymor.operators.numpy.sparse_options.pyamg_verb'                            ] = False

# d['pymor.playground.vectorarrays.disk.basedir.path'                            ] = '/tmp/pymor.diskarray.andreasbuhr'

# d['pymor.tools.pprint.format_array.compact_print'                              ] = False




==> anc/randomized_lmor/LICENSE <==
Copyright (c) 2017, Andreas Buhr
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/randomized_lmor/README <==
This archive contains the source code for reproduction of all
results presented in Section 4.1 and Section 4.3 of the publication

"Randomized Local Model Order Reduction"
by Andreas Buhr and Kathrin Smetana

In order to execute the code on a freshly installed
Ubuntu 16.04.2 LTS system, enter the following lines into
a shell:

sudo apt-get install python-pip python-virtualenv python-numpy python-scipy python-pyside cython python-matplotlib python-dev python git python-pil python-progress
export PATH_TO_VIRTUALENV=~/pymor-virtualenv
virtualenv --system-site-packages $PATH_TO_VIRTUALENV
source $PATH_TO_VIRTUALENV/bin/activate
pip install git+https://github.com/pymor/pymor.git@0.4.x
pip install git+https://github.com/sdrave/simdb.git@143d6b9f9f5b7bf55ab2bf56d3cb19166cc1abcb
pip install scipy==1.0.0
export SIMDB_PATH=~/pymor-simdb

to reproduce Table 4.1, run
python cpu_times/measure_cpu_times.py
-> results will be on stdout.

Note that results of CPU timings
vary from run to run, due to the randomized nature 
of the algorithm.

to reproduce Figure 4.1, run
python 4_1/experiment_twosquares_images.py
-> result will be in modes.dat and omodes.dat

To reproduce Figure 4.2a, run
python 4_1/experiment_twosquares_svddecay.py
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_operatornorm_decay.py
-> result will be in twosquares_percentiles.dat

To reproduce Figure 4.2b, run
python 4_1/experiment_twosquares_svddecay.py
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_operatornorm_decay.py
python 4_1/postprocessing_twosquares_a_priori_comparison.py
-> result will be in twosquares_means.dat and twosquares_expectation.dat

To reproduce Figure 4.3a, run
python 4_1/experiment_twosquares_svddecay.py
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_adaptive_convergence.py
-> result will be in twosquares_adaptive_convergence.dat

To reproduce Figure 4.3b, run
python 4_1/experiment_twosquares_svddecay.py
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_adaptive_num_testvecs.py
-> result will be in twosquares_adaptive_num_testvecs.dat 

To reproduce Figure 4.4a and 4.4b, run
python 4_1/experiment_h_svddecay.py
python 4_1/experiment_h_algo_convergence.py
python 4_1/postprocessing_h.py
-> result will be in experiment_h_deviation.dat and experiment_h_testvecs.dat

To reproduce Figure 4.5a, run
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_testvecnorms.py
-> result will be in twosquares_testvecnorms.dat (col 5 / col 3)

To reproduce Figure 4.5b, run
python 4_1/experiment_twosquares_algo_convergence.py
python 4_1/postprocessing_twosquares_testvecnorms.py
-> result will be in twosquares_testvecnorms.dat (col 1 to col 5)

To reproduce Figure 4.6, run
python 4_2/helmholtz.py
-> result will be in "helmholtz_selected.dat" (for left figure)
   and "helmholtz_3d.dat" (for right figure)

To reproduce Figure 4.7a, run
python 4_2/helmholtz.py
python 4_2/postprocessing_helmholtz_operatornorm_decay.py
-> result will be in "helmholtz_percentiles.dat"

To reproduce Figure 4.7b, run
python 4_2/helmholtz.py
python 4_2/postprocessing_helmholtz_a_priori_comparison.py
python 4_2/postprocessing_helmholtz_operatornorm_decay.py
-> results will be in "helmholtz_expectation.dat" and "helmholtz_means.dat"

To reproduce Figure 4.8a, run
python 4_2/helmholtz.py
python 4_2/postprocessing_helmholtz_adaptive_convergence.py
-> result will be in "helmholtz_adaptive_convergence.dat"

To reproduce Figure 4.8b, run
python 4_2/helmholtz.py
python 4_2/postprocessing_helmholtz_adaptive_num_testvecs.py
-> result will be in "helmholtz_adaptive_num_testvecs.dat"

To reproduce Figure 4.12, left, run
python 4_4/experiment_svddecay.py
python 4_4/postprocessing_svddecay.py
python 4_4/experiment_random_basis_convergence.py
python 4_4/postprocessing_random_basis_convergence.py
-> result will be in maxsvd_poisson.dat and local_global_errors_poisson.dat

To reproduce Figure 4.12, right, run
python 4_4/experiment_svddecay.py
python 4_4/postprocessing_svddecay.py
python 4_4/experiment_random_basis_convergence.py
python 4_4/postprocessing_random_basis_convergence.py
-> result will be in maxsvd_H.dat and local_global_errors_H.dat

To reproduce Figure 4.13, left, run
python 4_4/experiment_local_approximations.py
python 4_4/postprocessing_local_approximations.py
-> result will be in local_approximations_poisson.dat

To reproduce Figure 4.13, right, run
python 4_4/experiment_local_approximations.py
python 4_4/postprocessing_local_approximations.py
-> result will be in local_approximations_h.dat

To reproduce Figure 4.14, left, run
python 4_4/experiment_global_approximation.py
python 4_4/postprocessing_global_approximation.py
-> result will be in global_approximations_poisson.dat

To reproduce Figure 4.14, right, run
python 4_4/experiment_global_approximation.py
python 4_4/postprocessing_global_approximation.py
-> result will be in global_approximations_h.dat



==> anc/randomized_lmor/cpu_times/algorithms.py <==
import numpy as np
import scipy.sparse.linalg
import math

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat

def testlimit(failure_tolerance, dim_S, dim_R, num_testvecs, target_error, lambda_min):
    """
    failure_tolerance:  maximum probability for failure of algorithm
    dim_S: dimension of source space
    dim_R: dimension of range space
    num_testvecs: number of test vectors used
    target_error: desired maximal norm of tested operator
    lambda_min: smallest eigenvalue of matrix of inner product in source space
    """
    return scipy.special.erfinv( (failure_tolerance / min(dim_S, dim_R))**(1./num_testvecs)) * target_error * np.sqrt(2. * lambda_min)


def operator_svd(Top, source_inner, range_inner):
    sfac = scipy.sparse.linalg.factorized(source_inner)
    Tadj = sfac(Top.T.dot(range_inner.todense()))
    blockmat = [[None, Tadj], [Top, None]]
    fullblockmat = scipy.sparse.bmat(blockmat).tocsc()
    w,v = np.linalg.eig(fullblockmat.todense())
    v = np.array(v)
    indices = np.argsort(w.real)
    w = w[indices]
    v = v[:,indices]
    resultsize = min(Top.shape)
    range_vecs = v[source_inner.shape[0]:, :resultsize]
    source_vecs = v[:source_inner.shape[0], :resultsize]
    svals = np.abs(w[:resultsize])
    return range_vecs, svals, source_vecs

def adaptive_implicit_svd(Top, tolerance):

    def local_apply_top(array):
        assert array.shape[0] == Top.shape[0] + Top.shape[1]
        result = np.zeros_like(array)
        result[Top.shape[1]:] = Top.matvec(array[:Top.shape[1]])
        result[:Top.shape[1]] = Top.rmatvec(array[Top.shape[1]:])
        return result

    my_lop = scipy.sparse.linalg.LinearOperator(
        dtype=np.float,
        shape=(Top.shape[0] + Top.shape[1],Top.shape[0] + Top.shape[1]),
        matvec = local_apply_top
        )

    k = 10
    eigvals, eigvec = scipy.sparse.linalg.eigs(my_lop, k=k, tol=tolerance, which="LM")
    while np.min(np.abs(eigvals)) >= tolerance:
        k = int(math.ceil(k*2))        
        eigvals, eigvec = scipy.sparse.linalg.eigs(my_lop, k=k, tol=tolerance, which="LM")
    
    eigvals = eigvals.real
    indices = np.argsort(eigvals)[::-1]
    indices = indices[np.nonzero(eigvals[indices] >= tolerance)]
    
    return eigvec[Top.shape[1]:,indices], eigvals[indices], eigvec[:Top.shape[1],indices]
    
def operator_svd2(Top, source_inner, range_inner):
    mat_left = Top.T.dot(range_inner.dot(Top))
    mat_right = source_inner.todense()
    eigvals,v = scipy.linalg.eig(mat_left, mat_right)
    eigvals = np.sqrt(np.abs(eigvals.real))
    eigvals[::-1].sort()
    import pdb
    #pdb.set_trace()
    return None, eigvals, v

def gram_schmidt(basis, inner, start):
    assert len(basis.shape) == 2
    for i in range(start, basis.shape[1]):
        oldnorm = np.float("inf")
        newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))
        startnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))
        while newnorm < 0.9 * oldnorm:
            oldnorm = newnorm
            for j in range(i):
                basis[:,i] -= basis[:,j] * basis[:,j].T.dot(inner.dot(basis[:,i]))
            newnorm = np.sqrt(basis[:,i].T.dot(inner.dot(basis[:,i])))

        basis[:,i] *= 1./newnorm

def range_generation(top, range_inner, source_inner, max_size=13, num_testvecs=10):
    testvecs = top.dot(scipy.random.normal(size=(top.shape[1],num_testvecs)))

    basis = np.zeros((range_inner.shape[0],0))
    remains = np.copy(top)
    opnorms = []
    testvecnorms = []
    for i in range(max_size):
        inners = remains.T.dot(range_inner.dot(remains))
        opnorm = np.sqrt(np.max(scipy.linalg.eigvalsh(inners, source_inner.todense())))
        opnorms.append(opnorm)
        testvec_norms = np.sqrt(np.diag(testvecs.T.dot(range_inner.dot(testvecs))))
        assert len(testvec_norms.shape) == 1
        testvecnorms.append(testvec_norms)

        # basis extension
        oldbasissize = basis.shape[1]
        basis = np.hstack((basis,top.dot(scipy.random.normal(size=(top.shape[1],1)))))
        gram_schmidt(basis, range_inner, oldbasissize)

        remains -= basis.dot(basis.T.dot(range_inner.dot(remains)))
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return opnorms, testvecnorms


def adaptive_range_generation(t_operator, range_inner, source_inner, num_testvecs, target_error):
    """
    @param t_operator   operator to approximate image of, given as numpy matrix
    @param range_inner  inner product in range space, given as numpy matrix
    @param source_inner inner product in source space, given as numpy matrix
    @param num_testvecs number of test vectors to use
    """
    testvecs = t_operator.matmat(scipy.random.normal(size=(t_operator.shape[1],num_testvecs)))
    lambda_min = np.min(scipy.sparse.linalg.eigs(source_inner, return_eigenvectors=False, which="SM")).real
    print("lambda_min is {}".format(lambda_min))

    basis = np.zeros((range_inner.shape[0],0))
    xi = testlimit(
        failure_tolerance=1e-15, 
        dim_S=t_operator.shape[1], 
        dim_R=t_operator.shape[0],
        num_testvecs=num_testvecs,
        target_error=target_error,
        lambda_min=lambda_min
        )
    while np.sqrt(np.max(np.diag(testvecs.T.dot(range_inner.dot(testvecs))))) > xi:
        basis = np.hstack((basis,t_operator.matvec(scipy.random.normal(size=(t_operator.shape[1],1)))))
        gram_schmidt(basis, range_inner, basis.shape[1]-1)
        testvecs -= basis.dot(basis.T.dot(range_inner.dot(testvecs)))

    return basis



==> anc/randomized_lmor/cpu_times/assembly.py <==
import numpy as np
import scipy.sparse

elementmatrix = np.array(
[
[ 2./3., -1./6., -1./6., -1./3.],
[-1./6.,  2./3., -1./3., -1./6.],
[-1./6., -1./3.,  2./3., -1./6.],
[-1./3., -1./6., -1./6.,  2./3.]
]
)

def elementmatrix_l2_1d(h):
    return h*np.array([[1./3., 1./6.], [1./6., 1./3.]])

def assembly_l2_1d(n, h):
    """assembly of l2 inner product in 1d"""
    ndofs = n+1
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    elementmatrix1d = elementmatrix_l2_1d(h)
    for elem in range(n):
        globaldofs = (elem, elem+1)
        for ldof1 in range(2):
            for ldof2 in range(2):
                mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix1d[ldof1,ldof2]

    return mtx.tocsc()

def assembly(nx, ny):
    """
    nx elements times ny elements, 
    (nx+1) times (ny+1) unknowns
    """
    ndofs = (nx+1) * (ny+1)
    mtx = scipy.sparse.dok_matrix((ndofs,ndofs), dtype=np.float64)
    for xelem in range(nx):
        for yelem in range(ny):
            globaldofs = (
                xelem + 0 + (yelem + 0) * (nx+1),
                xelem + 1 + (yelem + 0) * (nx+1),
                xelem + 0 + (yelem + 1) * (nx+1),
                xelem + 1 + (yelem + 1) * (nx+1)
                )
            for ldof1 in range(4):
                for ldof2 in range(4):
                    mtx[globaldofs[ldof1],globaldofs[ldof2]] += elementmatrix[ldof1,ldof2]

    return mtx.tocsc()




==> anc/randomized_lmor/cpu_times/measure_cpu_times.py <==
import time
import numpy as np
import scipy
import sys
from transferoperator import transferoperator_interfaces
from algorithms import range_generation, operator_svd, adaptive_range_generation, adaptive_implicit_svd
import pickle
import math

import matplotlib.pyplot as plt
from progress.bar import Bar
def getbar():
    return Bar("sampling", suffix="%(index)d / %(max)d, time: %(elapsed_td)s - %(eta_td)s")

from pymor.functions.basic import GenericFunction, ConstantFunction
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.domaindescriptions.basic import RectDomain
from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.domaindiscretizers.default import discretize_domain_default
from pymor.grids.rect import RectGrid
from pymor.discretizers.elliptic import discretize_elliptic_cg
from pymor.parameters.functionals import ExpressionParameterFunctional

from assembly import *

from myarpack import svds as mysvds
scipy.sparse.linalg.svds = mysvds

import os
os.environ["OMP_NUM_THREADS"] = "1"

#superlu has faster forward/backward than umfpack
scipy.sparse.linalg.use_solver(useUmfpack=False)

num_calls = 0
num_adjcalls = 0

def get_implicit_top(h_inv,ysize, k):
    neumann_data = ConstantFunction(0., dim_domain=2)
    dirichlet_data = ConstantFunction(0., dim_domain=2)

    nx = 2*h_inv
    ny = ysize*h_inv

    def dirichletdof_f(x):
        return (
            ((x[0] <= -1.+1e-12) or (x[0] >= 1. - 1e-12))
            )

    diameter=1./h_inv*np.sqrt(2.)
    domain = RectDomain(
        domain=([-1., 0.], [1., ysize]),
    top=BoundaryType('neumann'), bottom=BoundaryType('neumann'))

    grid, bi = discretize_domain_default(domain, diameter=diameter, grid_type=RectGrid)


    problem = EllipticProblem(
        domain=domain,
        dirichlet_data=dirichlet_data,
        neumann_data=neumann_data,
        diffusion_functions=(ConstantFunction(1., dim_domain=2),), 
        reaction_functions=(ConstantFunction(1., dim_domain=2),), 
        reaction_functionals=(ExpressionParameterFunctional("-k**2", {"k": (1,)}),),
        rhs=ConstantFunction(0, dim_domain=2),
        )
    

    d, data = discretize_elliptic_cg(analytical_problem=problem, grid=grid, boundary_info=bi)

    dirichletdofs_frommesh = np.nonzero(map(dirichletdof_f, grid.centers(2)))[0]
    dirichletdofs = np.concatenate(([i*(nx+1) for i in range(ny+1)], [(i+1)*(nx+1)-1 for i in range(ny+1)]))
    assert set(dirichletdofs) == set(dirichletdofs_frommesh)

    slice_inner = assembly_l2_1d(ny, 1./ny)
    range_inner = slice_inner
    source_inner = scipy.sparse.bmat([[slice_inner,None],[None,slice_inner]], format="csc", dtype=np.float64)

    targetdofs = np.nonzero(map(lambda x: np.abs(x[0] - 0.) < 1e-12, grid.centers(2)))[0]
    remainingdofs = [x for x in range(d.solution_space.dim) if (x not in dirichletdofs and x not in targetdofs)]
    assert len(dirichletdofs) + len(targetdofs) + len(remainingdofs) == d.solution_space.dim

    innerdofs = np.concatenate((targetdofs, remainingdofs))

    A = d.operator.assemble(k)._matrix
    Aii = A[innerdofs,:][:,innerdofs]
    Aid = A[innerdofs,:][:,dirichletdofs]
    starttime = time.time()
    Aiifac = scipy.sparse.linalg.factorized(Aii)
    source_inner_fac = scipy.sparse.linalg.factorized(source_inner)
    print("factorization time was {}, unknowns {}".format(time.time() - starttime, Aii.shape[0]))

    def apply_top(array):
        global num_calls
        if len(array.shape) > 1:
            num_calls += array.shape[1]
            return -Aiifac(Aid.dot(array))[:len(targetdofs),:]
        else:
            num_calls += 1
            return -Aiifac(Aid.dot(array))[:len(targetdofs)]

    def apply_top_adj(array):
        global num_adjcalls
        num_vecs = 1
        if len(array.shape) > 1:
            num_adjcalls += array.shape[1]
            s1 = range_inner.dot(array)
            s2 = np.zeros((Aii.shape[0],array.shape[1]))
            s2[:len(targetdofs),:] = s1
            s3 = -Aiifac(s2)
            s4 = Aid.T.dot(s3)
            s5 = source_inner_fac(s4)
            return s5
        else:
            num_adjcalls += 1
            s1 = range_inner.dot(array)
            s2 = np.zeros((Aii.shape[0],))
            s2[:len(targetdofs)] = s1
            s3 = -Aiifac(s2)
            s4 = Aid.T.dot(s3)
            s5 = source_inner_fac(s4)
            return s5
            

    Lop = scipy.sparse.linalg.LinearOperator(
        dtype=np.float, 
        shape=(len(targetdofs), len(dirichletdofs)),
        matmat=apply_top,
        matvec=apply_top,
        rmatvec=apply_top_adj
        )

    return Lop, source_inner, range_inner

h_inv = 200
y_size = 8
num_samples = 100
tolerance = 1e-4

ex_comparison = False

implicit_top, source_inner, range_inner = get_implicit_top(h_inv,y_size,0)
if ex_comparison:
    explicit_top, source_inner, range_inner = transferoperator_interfaces(h_inv,2*h_inv,y_size*h_inv)
    explicit_adj = scipy.sparse.linalg.spsolve(source_inner, explicit_top.T.dot(range_inner.todense()))


    somevec = np.random.random((2*(y_size*h_inv + 1),1))
    assert np.linalg.norm(implicit_top.matvec(somevec) - explicit_top.dot(somevec)) < 1e-10
    somevec = np.random.random((y_size*h_inv + 1,1))
    assert np.linalg.norm(implicit_top.rmatvec(somevec) - explicit_adj.dot(somevec)) < 1e-10

print("doing microbenchmarks")
somevec = np.random.random((2*(y_size*h_inv + 1),1))
starttime = time.time()
for _ in range(num_samples):
    implicit_top.matvec(somevec)
endtime = time.time()
print("matvec time is {}".format((endtime - starttime)/num_samples))

somevec = np.random.random((1*(y_size*h_inv + 1),1))
starttime = time.time()
for _ in range(num_samples):
    implicit_top.rmatvec(somevec)
endtime = time.time()
print("rmatvec time is {}".format((endtime - starttime)/num_samples))

print("Starting adaptive basis generataion")
num_calls = 0
num_adjcalls = 0
starttime = time.time()
adaptivebasis = adaptive_range_generation(implicit_top, range_inner, source_inner, 20, tolerance)
endtime = time.time()
print("generated basis has size {}".format(adaptivebasis.shape[1]))
print("num calls is {}, num_adjcalls is {}".format(num_calls, num_adjcalls))
print("it took {} seconds".format(endtime - starttime))

def adaptive_arpack(top, tolerance):
    k = 10
    adresult = scipy.sparse.linalg.svds(implicit_top, k=k, return_singular_vectors="u")
    
    while np.min(adresult[1]) >= tolerance:
        k = int(math.ceil(k*2))
        adresult = scipy.sparse.linalg.svds(implicit_top, k=k,return_singular_vectors="u")

    return adresult
        
print("calculating adaptive basis using arpack")
num_calls = 0
num_adjcalls = 0
adaptivesize = adaptivebasis.shape[1]
starttime = time.time()
results = scipy.sparse.linalg.svds(implicit_top, k=adaptivesize, return_singular_vectors="u")
#results = adaptive_arpack(implicit_top, tolerance)
#results = adaptive_implicit_svd(implicit_top, tolerance)
endtime = time.time()
arpacksize=np.count_nonzero(results[1] >= tolerance)
print("generated basis has size {}".format(arpacksize))
print("num calls is {}, num_adjcalls is {}".format(num_calls, num_adjcalls))
print("it took {} seconds".format(endtime - starttime))
print("sparse calculated svals: {}".format(results[1]))
if ex_comparison:
    resulte = operator_svd(explicit_top, source_inner, range_inner)
    print("dense calculated svals: {}".format(resulte[1][:len(results[1])]))



==> anc/randomized_lmor/cpu_times/myarpack.py <==
from __future__ import division, print_function, absolute_import

__docformat__ = "restructuredtext en"

__all__ = ['eigs', 'eigsh', 'svds', 'ArpackError', 'ArpackNoConvergence']

import numpy as np
from scipy.sparse.linalg.interface import aslinearoperator, LinearOperator
from scipy.sparse.linalg import eigs
from scipy.sparse import eye, isspmatrix, isspmatrix_csr
from scipy.linalg import lu_factor, lu_solve
from scipy.sparse.sputils import isdense
from scipy.sparse.linalg import gmres, splu
from scipy._lib._util import _aligned_zeros
from scipy._lib._threadsafety import ReentrancyLock

def _herm(x):
    return x.T.conj()

def svds(A, k=6, ncv=None, tol=0, which='LM', v0=None,
         maxiter=None, return_singular_vectors=True):
    """Compute the largest k singular values/vectors for a sparse matrix.

    Parameters
    ----------
    A : {sparse matrix, LinearOperator}
        Array to compute the SVD on, of shape (M, N)
    k : int, optional
        Number of singular values and vectors to compute.
        Must be 1 <= k < min(A.shape).
    ncv : int, optional
        The number of Lanczos vectors generated
        ncv must be greater than k+1 and smaller than n;
        it is recommended that ncv > 2*k
        Default: ``min(n, max(2*k + 1, 20))``
    tol : float, optional
        Tolerance for singular values. Zero (default) means machine precision.
    which : str, ['LM' | 'SM'], optional
        Which `k` singular values to find:

            - 'LM' : largest singular values
            - 'SM' : smallest singular values

        .. versionadded:: 0.12.0
    v0 : ndarray, optional
        Starting vector for iteration, of length min(A.shape). Should be an
        (approximate) left singular vector if N > M and a right singular
        vector otherwise.
        Default: random

        .. versionadded:: 0.12.0
    maxiter : int, optional
        Maximum number of iterations.

        .. versionadded:: 0.12.0
    return_singular_vectors : bool or str, optional
        - True: return singular vectors (True) in addition to singular values.

        .. versionadded:: 0.12.0

        - "u": only return the u matrix, without computing vh (if N > M).
        - "vh": only return the vh matrix, without computing u (if N <= M).

        .. versionadded:: 0.16.0

    Returns
    -------
    u : ndarray, shape=(M, k)
        Unitary matrix having left singular vectors as columns.
        If `return_singular_vectors` is "vh", this variable is not computed,
        and None is returned instead.
    s : ndarray, shape=(k,)
        The singular values.
    vt : ndarray, shape=(k, N)
        Unitary matrix having right singular vectors as rows.
        If `return_singular_vectors` is "u", this variable is not computed,
        and None is returned instead.


    Notes
    -----
    This is a naive implementation using ARPACK as an eigensolver
    on A.H * A or A * A.H, depending on which one is more efficient.

    Examples
    --------
    >>> from scipy.sparse import csc_matrix
    >>> from scipy.sparse.linalg import svds, eigs
    >>> A = csc_matrix([[1, 0, 0], [5, 0, 2], [0, -1, 0], [0, 0, 3]], dtype=float)
    >>> u, s, vt = svds(A, k=2)
    >>> s
    array([ 2.75193379,  5.6059665 ])
    >>> np.sqrt(eigs(A.dot(A.T), k=2)[0]).real
    array([ 5.6059665 ,  2.75193379])
    """

    print("calling modified version of svds")

    if not (isinstance(A, LinearOperator) or isspmatrix(A)):
        A = np.asarray(A)

    n, m = A.shape

    if k <= 0 or k >= min(n, m):
        raise ValueError("k must be between 1 and min(A.shape), k=%d" % k)

    if isinstance(A, LinearOperator):
        if n > m:
            X_dot = A.matvec
            X_matmat = A.matmat
            XH_dot = A.rmatvec
        else:
            X_dot = A.rmatvec
            XH_dot = A.matvec

            dtype = getattr(A, 'dtype', None)
            if dtype is None:
                dtype = A.dot(np.zeros([m,1])).dtype

            # A^H * V; works around lack of LinearOperator.adjoint.
            # XXX This can be slow!
            def X_matmat(V):
                out = np.empty((V.shape[1], m), dtype=dtype)
                for i, col in enumerate(V.T):
                    out[i, :] = A.rmatvec(col.reshape(-1, 1)).T
                return out.T

    else:
        if n > m:
            X_dot = X_matmat = A.dot
            XH_dot = _herm(A).dot
        else:
            XH_dot = A.dot
            X_dot = X_matmat = _herm(A).dot

    def matvec_XH_X(x):
        return XH_dot(X_dot(x))

    XH_X = LinearOperator(matvec=matvec_XH_X, dtype=A.dtype,
                          shape=(min(A.shape), min(A.shape)))

    # Get a low rank approximation of the implicitly defined gramian matrix.
    # This is not a stable way to approach the problem.
    eigvals, eigvec = eigs(XH_X, k=k, tol=tol ** 2, maxiter=maxiter,
                                  ncv=ncv, which=which, v0=v0)

    # In 'LM' mode try to be clever about small eigenvalues.
    # Otherwise in 'SM' mode do not try to be clever.
    if which == 'SM' or which == 'LM':
        eigvals = np.maximum(eigvals.real, 0)

        s = np.sqrt(eigvals)
        if not return_singular_vectors:
            return s

        if n > m:
            v = eigvec
            u = X_matmat(v) / s if return_singular_vectors != 'vh' else None
            vh = _herm(v)
        else:
            u = eigvec
            vh = _herm(X_matmat(u) / s) if return_singular_vectors != 'u' else None

    else:

        raise ValueError("which must be either 'LM' or 'SM'.")

    return u, s, vh


==> anc/randomized_lmor/cpu_times/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/randomized_lmor/cpu_times/transferoperator.py <==
import numpy as np
import scipy.sparse.linalg
import sys

from assembly import *

def xyslice(nx, ny, xrang, yrang):
    """
    helper function,
    gives dofs in a range
    """
    return np.array(
        [xpos + ypos * (nx+1) 
         for ypos in range(*yrang)
         for xpos in range(*xrang)])

def yslice(nx, ny, pos):
    """
    helper function,
    gives dofs at one x position
    """
    return xyslice(nx, ny, (pos, pos+1), (0, ny+1))

def ldofs(nx, ny):
    """dofs on left boundary"""
    return yslice(nx, ny, 0)

def rdofs(nx, ny):
    """dofs on right boundary"""
    return yslice(nx, ny, nx)

def cdofs(nx, ny):
    """dofs at center of domain"""
    assert nx%2 == 0
    return yslice(nx, ny, nx/2)


def transferoperator_interfaces(h_inv,nx,ny):
    """returns
    (transferoperator, source_product, range_product)
    """
    print "computing transfer operator for nx={} ny={}".format(nx,ny),
    sys.stdout.flush()
    numdofs = (nx+1) * (ny+1)
    dirichletdofs = np.concatenate((ldofs(nx,ny),rdofs(nx,ny)))
    alldofs = np.array(range(numdofs))
    innerdofs = np.setdiff1d(alldofs, dirichletdofs)

    # mapping from old to new dof numbers
    newdof = np.zeros((numdofs,), dtype=np.int)
    newdof[innerdofs] = range(len(innerdofs))

    # get dof numbers on inner interface
    centraldofs = cdofs(nx,ny)
    # convert to new dof numbering
    centraldofs = newdof[centraldofs]

    # generate operator
    fulloperator = assembly(nx,ny)
    # remove dirichlet dofs
    operator = fulloperator[:,innerdofs][innerdofs,:]
    # create factorization
    import time
    start = time.time()
    size = operator.shape
    operator = scipy.sparse.linalg.factorized(operator)
    end = time.time()
    print("factorization of {} matrix in {}".format(size, end-start))
    # operator for right hand side
    rhsop = fulloperator[:,dirichletdofs][innerdofs,:]

    transferoperator = - np.array(operator(rhsop.todense()))[centraldofs,:]

    # now generate inner products
    slice_inner = assembly_l2_1d(ny, 1./h_inv)
    range_inner = slice_inner
    source_inner = scipy.sparse.bmat([[slice_inner,None],[None,slice_inner]], format="csc", dtype=np.float64)

    print "done"
    return (transferoperator, source_inner, range_inner)

def average_remover(size):
    return np.identity(size) - np.ones((size, size)) / float(size)

def transferoperator_volumes(nx,ny):
    """returns
    (transferoperator, source_product, range_product)
    """
    assert nx%3 == 0
    assert ny%3 == 0

    print "computing volume transfer operator for nx={} ny={}".format(nx,ny),
    sys.stdout.flush()
    numdofs = (nx+1) * (ny+1)
    innerdofs = xyslice(nx, ny, (1,nx), (1,ny))
    alldofs = np.array(range(numdofs))
    dirichletdofs = np.setdiff1d(alldofs, innerdofs)
    assert np.all(dirichletdofs == np.sort(dirichletdofs))

    # mapping from old to new dof numbers
    newdof = np.zeros((numdofs,), dtype=np.int)
    newdof[innerdofs] = range(len(innerdofs))

    # get dof numbers on inner interface
    centraldofs = xyslice(nx, ny, (nx/3, nx/3*2+1), (ny/3, ny/3*2+1))
    # convert to new dof numbering
    centraldofs = newdof[centraldofs]

    #alternative calculation
    centraldofs_check = xyslice(nx-2, ny-2, (nx/3-1, nx/3*2), (ny/3-1, ny/3*2))
    assert np.all(centraldofs == centraldofs_check)

    # generate operator
    fulloperator = assembly(nx,ny)
    # remove dirichlet dofs
    operator = fulloperator[:,innerdofs][innerdofs,:]
    # create factorization
    import time
    start = time.time()
    size = operator.shape
    operator = scipy.sparse.linalg.factorized(operator)
    end = time.time()
    print("factorization of {} matrix in {}".format(size, end-start))
    # operator for right hand side
    rhsop = fulloperator[:,dirichletdofs][innerdofs,:]

    transferoperator = - operator(rhsop.todense())[centraldofs,:]

    # and control constant function:
    ar = average_remover(transferoperator.shape[0])
    transferoperator = ar.dot(transferoperator)

    # now generate inner products
    tsize = 6.
    # source
    source_inner = scipy.sparse.dok_matrix((numdofs, numdofs), dtype=np.float64)
    #bottom
    source_inner[:nx+1, :nx+1] += assembly_l2_1d(nx, tsize/nx)
    #top
    source_inner[ny*(nx+1):, ny*(nx+1):] += assembly_l2_1d(nx, tsize/nx)
    #left
    source_inner[::(nx+1), ::(nx+1)] += assembly_l2_1d(ny, tsize/ny)
    #right
    source_inner[nx::(nx+1), nx::(nx+1)] += assembly_l2_1d(ny, tsize/ny)

    source_inner = source_inner.tocsc()
    source_inner = source_inner[:, dirichletdofs][dirichletdofs, :]
    range_inner = assembly(nx/3, ny/3)
    print "done"
    return (transferoperator, source_inner, range_inner)


if __name__ == "__main__":
    assert np.all(xyslice(3, 3, (1,3), (1,3)) == np.array([5,6,9,10]))
    assert np.all(yslice(5,7,3) == xyslice(5,7,(3,4), (0, 7+1)))

